TAPS: Connecting Certified and Adversarial Training

Training certifiably robust neural networks remains a notoriously hard problem. On one side, adversarial training optimizes under-approximations of the worst-case loss, which leads to insufficient regularization for certification, while on the other, sound certified training methods optimize loose over-approximations, leading to over-regularization and poor (standard) accuracy. In this work we propose TAPS, an (unsound) certified training method that combines IBP and PGD training to yield precise, although not necessarily sound, worst-case loss approximations, reducing over-regularization and increasing certified and standard accuracies. Empirically, TAPS achieves a new state-of-the-art in many settings, e.g., reaching a certified accuracy of $22\%$ on TinyImageNet for $\ell_\infty$-perturbations with radius $\epsilon=1/255$. We make our implementation and networks public at https://github.com/eth-sri/taps.

==> code/SABR_code.py <==
import matplotlib.pyplot as plt
import numpy as np
import os
import json
import pandas as pd
from matplotlib import rcParams
import matplotlib.patches as mpatches
from matplotlib.lines import Line2D
import seaborn as sns

csv_dir, name = './Ablation_e_u_r.csv', "standard" # SELECT CSV HERE
# csv_dir, name = './Ablation_e_u_r_narrow.csv', "narrow"
# csv_dir, name = './Ablation_e_u_r_large_eps.csv', "large_eps"

rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
rcParams['font.family'] = 'serif'
rcParams['font.sans-serif'] = ['Palatio']
#rcParams['text.usetex'] = True

if "narrow" in csv_dir:
    fig, ax = plt.subplots(figsize=(7, 4))
else:
    fig, ax = plt.subplots(figsize=(5, 4))

fontsize = 18

palette = sns.color_palette("Blues_d", 3)
pal = [(192./255., 175./255., 251./255.), (230./255., 161./255., 118./255.), (0., 103./255., 138./255.), (152./255., 68./255., 100./255.), (94./255., 204./255., 171./255.)]

# load csv
df = pd.read_csv(csv_dir)
# convert to percentage
df['acc'] = df['acc'].apply(lambda x: x * 100)
df['adv acc'] = df['adv acc'].apply(lambda x: x * 100)
df['MN-BAB'] = df['MN-BAB'].apply(lambda x: x * 100)
df['DP'] = df['DP'].apply(lambda x: x * 100)
df['Box'] = df['Box'].apply(lambda x: x * 100)

bar1 = sns.lineplot(data=df, x="$r_u$", y='acc', color=pal[1], marker="o") #, dodge=False)
# bar1.bar_label(bar1.containers[0])
bar2 = sns.lineplot(data=df, x="$r_u$", y="adv acc", color=pal[3], marker="o") #, dodge=False)
# bar2.bar_label(bar2.containers[1])
bar3 = sns.lineplot(data=df, x="$r_u$", y="MN-BAB", color=palette[0], marker="o") #, dodge=False)
# bar3.bar_label(bar3.containers[2])
bar4 = sns.lineplot(data=df, x="$r_u$", y="DP", color=palette[1], marker="o") #, dodge=False)
# bar4.bar_label(bar4.containers[3])
bar5 = sns.lineplot(data=df, x="$r_u$", y="Box", color=palette[2], marker="o") #, dodge=False)
# bar5.bar_label(bar5.containers[4])

#threshold = 0.01
#if not "large" in csv_dir:
ax.set_xscale('log')  #'symlog', linthresh=threshold)

bar1.set_ylabel('Accuracy [%]', fontsize=fontsize, ha="left", rotation=0)
ax.yaxis.set_label_coords(0.0, 1.03)
if "large" in csv_dir:
    ax.set_xlim([0.1,1])
else:
    ax.set_xlim([0.01, 1])
ax.set_ylim([0, 100])
bar1.set_xlabel('$\lambda$', fontsize=fontsize)
bar1 = mpatches.Patch(color=pal[1], label='Standard')
bar2 = mpatches.Patch(color=pal[3], label='Adversarial')
bar3 = mpatches.Patch(color=palette[0], label='MN-BAB')
bar4 = mpatches.Patch(color=palette[1], label='DeepPoly')
bar5 = mpatches.Patch(color=palette[2], label='Box')
if "narrow" in csv_dir:
    plt.legend(handles=[bar1, bar2, bar3, bar4, bar5], loc='center left', bbox_to_anchor=(1, 0.5), fontsize=fontsize, frameon=False)
else:
    plt.legend([], frameon=False)
ax.set_facecolor((0.98, 0.98, 0.98))
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.spines['bottom'].set_visible(False)
plt.setp(ax.get_xticklabels(), fontsize=fontsize)
#if not "large" in csv_dir:
formatter = mticker.ScalarFormatter()
formatter.set_scientific(True)
ax.xaxis.set_major_formatter(formatter)
ax.xaxis.set_major_formatter(plt.FormatStrFormatter('%.2f'))
ax.grid(False)
ax.tick_params(axis=u'both', which=u'both',length=5)


plt.setp(ax.get_yticklabels(), fontsize=fontsize)
plt.setp(ax.get_xticklabels(minor=True), visible=False)
fig.tight_layout()

fig_name = "../figures/plot_line_" + name
# plt.savefig(fig_name+".png", bbox_inches="tight")
# plt.savefig(fig_name + ".pdf", bbox_inches="tight")
# fig_name = "../figures/plot_errors_with_legend"
plt.savefig(fig_name+".png", bbox_inches="tight")
plt.savefig(fig_name + ".pdf", bbox_inches="tight")

==> code/monte-carlo.py <==
import numpy as np
import matplotlib.pyplot as plt
from sklearn.linear_model import LinearRegression
from scipy.special import gammaln
import math

def ABS_Sum_IID_Guassian_Product(size:int):
    '''
    |sum_i(Xi * Yi)|, Xi and Yi are iid standard Gaussian
    '''
    samples = np.random.normal(size=(size, 2))
    prod = np.prod(samples, axis=1)
    s = np.sum(prod)
    return np.abs(s)

def MC(repeats:int, n:int):
    draws = [ABS_Sum_IID_Guassian_Product(n) for i in range(repeats)]
    u = np.mean(draws)
    sigma = np.std(draws) / math.sqrt(repeats)
    return u, sigma

def plot_MC(n_list, repeats:int):
    u_list, error_list = [], []
    for n in n_list:
        u, sigma = MC(repeats, n)
        u_list.append(u)
        error_list.append(2*sigma)
    plt.errorbar(n_list, u_list, error_list)
    n_list = np.array(n_list).reshape(-1, 1)
    u_list = np.array(u_list)
    reg = LinearRegression(fit_intercept=False).fit(n_list, u_list)
    print(reg.score(n_list, u_list), reg.coef_)
    print(2/3.1415926)
    # plt.plot(n_list, reg.predict(n_list), 'r', label='fitted line')
    analytic = 2/math.sqrt(math.pi) * np.exp(np.array([gammaln(0.5 * (n+1)) - gammaln(0.5*n) for n in n_list]))
    plt.plot(n_list, analytic, 'green')
    plt.savefig("./mc.pdf")

def plot_asymptotic(n_list):
    plt.rcParams['font.size'] = '25'
    plt.figure(figsize=(12, 6))
    tightest = 2/math.sqrt(math.pi) * np.exp(np.array([gammaln(0.5 * (n+1)) - gammaln(0.5*n) for n in n_list]))
    layerwise = [2/math.pi * n for n in n_list]
    plt.plot(n_list, (layerwise / tightest)**2, linewidth=10)
    print((layerwise / tightest)[499])
    plt.title("g(n) squared")
    plt.savefig("./squared_ratio_tight_layerwise.pdf")
    plt.close("all")

    plt.figure(figsize=(12, 6))
    plt.plot(n_list, (layerwise / tightest), linewidth=10)
    plt.title("g(n)")
    plt.savefig("./ratio_tight_layerwise.pdf")



# plot_MC(range(1000, 20000, 1000), 1000)
plot_asymptotic(range(1, 100000, 1))

==> code/plot_exact_tightness.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "from matplotlib import rcParams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rcParams['pdf.fonttype'] = 42\n",
    "rcParams['ps.fonttype'] = 42\n",
    "rcParams['font.family'] = 'serif'\n",
    "rcParams['font.sans-serif'] = ['Palatio']\n",
    "rcParams['text.usetex'] = True\n",
    "rcParams['text.latex.preamble'] = r'\\usepackage{amsfonts}'\n",
    "\n",
    "colors = [\"#56641a\", \"#c0affb\", \"#00678a\", \"#984464\", \"#5eccab\", \"#cdcdcd\"]\n",
    "c0 = colors[0]\n",
    "c1 = colors[4]\n",
    "c2 = colors[1]\n",
    "c3 = colors[2]\n",
    "c4 = colors[3]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480x320 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480x320 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtYAAAFbCAYAAADx1sldAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/P9b71AAAACXBIWXMAAA9hAAAPYQGoP6dpAAAv0klEQVR4nO3db4wjeX7f90/vTvfsavZPbQ9OD5xTgC0aSqAHwl31jM9G7APkLRr2A9nwmeyGnkhPPOQlxgknISbRgXQCZCMDMsr5oEWQK65hwAIMoZu0ZNkPbLhqECRQoJy7WQpkQA8Ed63tk51Ap2bX7s7ezk7PTOXBoCrNJtkskj/+6eb7BTR2p1hV/JLFmvnw19/61UaSJIlWQLPZlO/7Oj4+liTdu3dPlmX1rRNFkaIokiRVKhU1Go1FlwkAAAAMtbEqwTq1s7OjKIp0dnY29PEoilQul2Xbttrt9oKrAwAAAIZ7ZdkFXLa9vX3l47Zt69GjR4rjeDEFAQAAADmsXLDOw7Is2ba97DIAAACAzLUM1pJUKBSWXQIAAACQuTbBOgzDvvYPx3GWVwwAAABwya1lF5DX8fFxX/uHbdvZhY67u7tqNBpqtVqSJN/35ft+3/bNZjObZeTk5ESFQkGVSmXgeYIgULvdlmVZunv3rmzbVqlUUqfTkW3bchxHcRzrvffeUxzHsixL3W6373k8z1Ov11O73ZbrugPPcVUt6cWZURTp3r178n0/e11xHOvo6EiNRmNkK0yn09HR0ZHu3r2r09PTvn3X63V1Oh1FUSTLsvTBBx+oVCr11VWv12VZFrOuAAAATCpZMa7rJpZlDV1+dnY2dHmpVEoajUaSJEni+34iKTk5OcnWcRwnabfbfduVSqWkVqv1LavVaolt233Pc3Jykvi+n5RKpaTb7Q7sw3GcgZpOTk4SSYnv+wOP5a2lVColrusmnuf11dNut4e+P2n9pVKpb9nZ2Vnfvs/OzhJJ2ft1meu6fe8dAAAA8lnJVpA4jlUul7OfQqGgIAiGrus4jsIwzEaGXdfV2dlZNqLbbDYlqW9kVpIajYaazWY2L3YQBNlc2hfnz7ZtW1EUqdPpDDz3/fv3h9Y0ajQ5by3pPo6Pjwfm83ZdV3EcKwzDvn2k9X/wwQd9y9Pa032no9EHBwdDaywWi1wYCgAAMIWVDNaWZandbvf9XBX2er1eX8/1xSBar9e1t7c3sI1t27IsKwvs9XpdrusOfZ5h7RzTyFuLJN29e1dxHA/0kqevrdfrDey7VCoN3FSn1+sNrFutVhWG4dBwfjn0AwAAIJ9r0WPtOI6q1erIx0eF7nSU9uTkZOiIc/qY9PLiyFqtNtH+JzFJLdM878VR+4vSEfyLHMeR4zjyPE+e543dBwAAAMa7FsFaujpkjrqpTBpmy+Xy0MCYjs6m6929e3fWMkfKW8tFl0efx+17kvqr1aqq1WoWrOM4pgUEAABgBivZCjLMsDaHcdKgOO4ujel6p6en05RmtJZZ9j1J/elMIemMI61WizYQAACAGVybYD2NtHf56Oho5Dpp0LVte6Dn+PI6eQ1bf5JappFeZDnJviuVSl8rCAAAAKZ3o4O1pL75rS8Lw1DHx8fZekEQDA2gh4eHQ7e3LGvo+qNmMMlbyzQajYY6nc7QeqIoGlpTehFjs9lktBoAAGBGKxese73eRCO3cRwPzHpxUaVSkeu6Axc/xnGsIAiyfudSqaRKpaJyudy3XhRFAxcVpnZ3dxVFUV+9F+u5PIKctxbpZVvHVe/D5cdG1S+9vGnMsOCcXsR4cHBAfzUAAMCMNpIkSZZdhPRyjuejo6NsxgzHcWTbtvb394fevjyKItXr9WyUuVQqybbtkXcLbLVa6na7KhQKsm1bvV5v6J0X0zsXFgoFSS8vjHRdV++884663e5ALUEQyPM83b9/P+sBr1Qq2tjYkGVZcl1X7XY7dy1xHOvBgwd9r2tvb0+lUimbZzsIguwukJf33el05Pv+2Nd5sZa0ZgAAAExvZYL1KovjeGSwvu6azebIaQYBAACQ38q1ggAAAADXEcF6jYRh2HdzGu60CAAAYA7BOoerLo68TjzP08OHD7M/R1HERYsAAACG0GM9RnqBZBiGchxH9+7du7ZzP1+cdi+OY3qrAQAADCJYAwAAAAbQCgIAAAAYQLAGAAAADCBYAwAAAAYQrAEAAAADCNYAAACAAQRrAAAAwIBbyy4gdX5+vuwSsGC///u/r6985Sv63ve+py9/+cvLLgcAYMjm5uaySwCWghFrAAAAwACCNQAAAGAAwRoAAAAwgGANAAAAGECwBgAAAAwgWAMAAAAGEKwBAAAAAwjWAAAAgAEEawAAAMAAgjUAAABgAMEaAAAAMODWsgvA+tj6xnf6F/zgjyVJX2n8E+kL/3u2+On731xcUQAAAIYwYg0AAAAYQLAGAAAADCBYAwAAAAYQrAEAAAADCNYAAACAAQRrAAAAwACCNQAAAGAAwRoAAAAwgGANAAAAGECwBgAAAAwgWAMAAAAGEKwBAAAAAwjWAAAAgAEEawAAAMAAgjUAAABgAMEaAAAAMIBgDQAAABhAsAYAAAAMIFgDAAAABhCsAQAAAAMI1gAAAIABBGsAAADAAII1AAAAYADBGgAAADCAYA0AAAAYQLAGAAAADCBYAwAAAAYQrAEAAAADCNYAAACAAQRrAAAAwACCNQAAAGAAwRoAAAAwgGANAAAAGECwBgAAAAwgWAMAAAAGEKwBAAAAAwjWAAAAgAEEawAAAMAAgjUAAABgAMEaAAAAMIBgDQAAABhAsAYAAAAMIFgDAAAABtxadgEAAADz8iJJ9PjZ02WXMRdv3NrSKxsbyy4DFxCsAQDAjfX42VN94w/+xbLLmIv3f/Kn9dbm7WWXgQtoBQEAAAAMIFgDAAAABtAKAgAAsMbq9brCMFQQBJIk13VlWZba7bYkqdlsyvf9gcdTcRxLkhzHUaPRGNh/3u3L5bIqlYrhV7dYG0mSJMsuQpLOz8+XXQLmbOsb3+lf8IM/ln7r16Wv/bz0hS9mi5++/82F1gUAMGtzc3PZJWQ+Pv98oMf64U/8Fb1x63r1Jj9+9rn2//Bf9y0z3WO9s7OjKIp0dnY21ePlcllBEKjb7cq27Ym2j+NY5XJZvV5Pjx496gve1wkj1gAAYK28ces2F/0Nsb29rSiKrnw8HV0ept1uq1AoqFgs6uTkZKLtLcuS7/t65513VC6X5fv+pOWvBHqsAQAAYESpVFIURQrDcKrtd3d3FQTBlQF/lRGsAQAAYMTdu3claepgnLaATBvMl41gDQAAACPSFg7XdafaPm0VGdajfR0QrAEAADCzIAgUBIE8z5v64sMgCOQ4jhzHMVvcgnDxIgAAAKYWhqEODg4UBIF83596tLparUqSHj16ZLK8hSJYAwAAIJder6dWq9W3LG3f2Nvb0/b29tjt6/X6wPa9Xk/FYlGe5xmtd9EI1gAAAMhle3t75E1coihSsVhUqVQaeqOY1FWPXXcEawAAAMzMtm15nqdisahCoXDt76I4DS5eBAAAgBHp7cpv8qj0VQjWAAAAMGbcHRxvMoI1AAAAjImi6NrOQz0reqwBAMBaefzs82WXMLHrUnOz2ZT0/0+dt24I1gAAYK3s/+G/XnYJK6nX6419/Kp1Wq2W6vW6SqWSarXa0O3TqfluKoI1AADAGqvX64qiSGEYSpKKxWI2w4f0chTa9/3s8XK53Ld9Og/19vb20BvENJtNHR0djdz/TUKwBgAAWGPjZvCo1WpDR6DzmmXb64aLFwEAAAADGLEGAAA31hu3tvT+T/70ssuYizdubS27BFxCsAYAADfWKxsbemvz9rLLwJqgFQQAAAAwgGANAAAAGECwBgAAAAwgWAMAAAAGEKwBAAAAAwjWAAAAgAEEawAAAMAAgjUAAABgAMEaAAAAMIBgDQAAABjALc0BAMCNlSSJzp8uu4r52NySNjY2ll0GLiBYAwCAG+v8qfR7//L5ssuYi7/w117V1u1lV4GLaAUBAAAADCBYAwAAAAbQCgIAALDGms2mfN9XEASSJNd1ZVlW9ngcx5KkcrmsSqWSe58HBweSJNu2JUn3799XrVaTJEVRpDAMVSqVctcRRZEkaW9vT5VKpe+xVUGwBgAAa+Xee69qc2vZVUzm/Kl0/Gg+veK1Wk21Wk07OzuKoki+7w+sE8exyuWyPM/To0ePRobaTqejBw8eqFKpDKwXRZHK5bI++OAD1et1FYvFieuQXgbwd999V+12W67rTv2654FgDQAA1srmlrR1+7rNppHM/Rm2t7ez0enLLMuS7/t65513VC6Xh4beVqularWqbrcrx3EGHrdtW+12W+VyWZ1OZyBY56lDehnAHcdRsVgc+VzLQo81AAAActnd3VUQBFlbRiqKIlWrVbXb7bFBt9FozFyH67qqVCoql8sz78skgjUAAABySVs7wjDsW14ul2Xbdl/P9Ch51xunXq8riiK1Wq2Z92UKwRoAAAC5pC0a6QWJkhQEgcIwVLVazb2fvb29mWuxbVu2bRsZATeFYA0AAIBcgiCQ4zh97R7tdluSJrqQ0HXdvnA+Ldd1FUXRQGvKshCsAQAAMFY6Iv3o0aO+5cfHx5I0UVC2LMvIjB5pa8qqBGtmBQEAAIAkqdfrqV6v9y2L41i9Xk/FYlGe5w1sk7aHLGNe6bt37/bVsGwEawAAAGQm7VlOA3UcxwsP16enp301LBvBGgAAAFOzbVthGCqKopFT7cVxrAcPHmh7e3vgsWGj4HmlI9XD9rsM9FgDAABgaukMH+mtyIexLEvtdlue56lQKGRT5M0SqqWX/d2WZa3MTWII1gAAAJhaqVSSZVk6ODjItX560eLOzs5MzxvHscIw1P7+/kz7MYlgDQAAgJl88MEHCsNQnU5nYc/ZarVkWZZqtdrCnnMceqwBAMBaOX8qScmyy5jIy5pXV6lUUqPRULlcVrfbvbI1I52ebxZhGKper8v3/Zn3ZRLBGgAArJXjR8+XXcJK6vV6M01bV6vVZFmW3nvvPVUqFe3v7w/M1tHpdBTH8ZW3NO/1eur1eiMfb7VaqtfrarfbRubCNolgDQAAsMaazaaOjo4UhqEkqVgsyrbtqS4srFQq2t3dVavV0nvvvSfp5awh6awd5XJZtVpNcRwP3NSl2WzK9/2sjnK53Pd4Op+267r68MMPV2aKvYs2kiRZid+FnJ+fL7sEzNnWN77Tv+AHfyz91q9LX/t56QtfzBY/ff+bC60LAGDW5ubmskvIPP080e/9y5s5Qv0X/tqr2rq9sewycAEXLwIAAAAG0AoCAABurM2tlyO7N9Hm1rIrwGUEawAAcGNtbGxo6/ayq8C6oBUEAAAAMIBgDQAAABhAsAYAAAAMIFgDAAAABhCsAQAAAAMI1gAAAIABBGsAAADAAII1AAAAYADBGgAAADCAYA0AAAAYwC3NAQDAjZW8eKEnH3+67DLm4rW37mjjFcZIVwnBGgAA3FhPPv5Uv1H+xWWXMRc/2/62XrfeXHYZuICvOQAAAIABBGsAAAAYEwTBsktYGlpBAAAAoFarJd/3tb29LUmyLEvValW2bavZbKpWq43dRxzHKhaL6na7chznynWbzaZ838+CuOu6siyrb1+S5DiOGo3GxNtLkm3b2t/fH1g+LwRrAACwVnb/4a/qtbffWHYZE3ny0WMd/u1vzW3/5XJZ9+/fV7vd7lterVa1s7Mjz/NyBevDw0NJkud58jzvynVrtZpqtZp2dnYURZF83x9Z2zvvvKNutyvbtifaPggCvfvuu9rf389V/6wI1gAAYK289vYbXPR3QafTURzHQ4On53kqFou593VyciLHcXR4eDg2WKe2t7ez0elh2u22CoWCisWiTk5OJtredV21220Vi0VZlqVKpZKrpmnRYw0AALDGDg4OVC6XRz6eNyDHcaxCoaBqtao4jo32WpdKJUVRpDAMJ97WdV1JGtpOYhrBGgAAYI2FYXjliLFt230tGKO0Wi3t7u5qd3dXUv5Ansfdu3clSVEUTbW9ZVlTbzsJgjUAAMAacxxnbAiuVqtj93N6eirLsmRZllzXVafTMVVi1j+djj5PIo5jxXE81baTIlgDAACssf39fUVRlF0EOEypVLpyH1EU6f79+9mf0yBuIlwHQaAgCOR53lSze9TrdVmWZXQEfRSCNQAAwBpLp7MLw1CFQiHrk54kFHc6nb7wnf7/LGE2DEPV63XV63X5vj/RhYdpj3faO/7hhx/mameZFbOCAAAArLlaraZSqSTP89TpdNRqtdRqtbLHxl34d3p6OrCsUqmo1WopjuOxI829Xi97vlTa9723t5fNrZ13+5OTEwVBoL29vYVMs5ciWAMAAEC2bavRaKjRaGQjvp7nqdlsKo7jkaPPYRgOnZKvXC6r1Wrp8PBw7Gjz9vb2yHWiKFKxWFSpVBoZ8EdtX6/XVSgU1O12F3KTGFpBAAAA0MeyLJVKJfm+r1qtplarNbL/Or0ZTLlc7vtJg/isvc22bWcB//Ko9jiNRkO9Xk/1en2mGvIiWAMAAKyxcb3UjUZDlmWNnJfasiy12+2hP7VaTWEYzjzVXXq78mnmor537152R8h5I1gDAACssYODg7Hr3Lt3b+hc12kf8yjpYyZmB9ne3p46oKdT7s0bwRoAAGCNjbtBjPTy4kDHcQaW+74/dHnKcZyslWNWURRNNbNH2lu9iBvEcPEiAABYK08+erzsEiY275rL5XJ2E5bLoigaeYOV9I6IV6lWq6rX6wrD8MoQfpVms5nta1JpGI+iKHv+IAjmcsMYgjUAAFgrh3/7W8suYeWUy+UsAF8cFY6iqO9CxIuq1aoKhcLYfacBNr3I8bJer6derzdy+1arpXq9rlKpNDB1XhzHiqIo+xk2ol2tVtVsNuX7fja/dhiGBGsAAACYVSqVVKlUFMexHj58qDiO+4Juu93uC6xBEKharfa1VoyaK7rVamVhutVqqdfrqVgsqlKpZGE3DENJym7mkkrr2N7elu/7A0G41Wqp2+1my9OLLC9f4GjbtnzfV6PRULPZzGY8mYeNJEmSuex5Qufn58suAXO29Y3v9C/4wR9Lv/Xr0td+XvrCF7PFT9//5kLrAgCYtbm5uewSMp/Fn+g3yr+47DLm4mfb39br1pvLLgMXcPEiAAAAYACtIAAA4MZ67a07+tn2t5ddxly89tadZZeASwjWAADgxtp45RXaJbAwtIIAAAAABhCsAQAAAAMI1gAAAIABBGsAAADAAII1AAAAYADBGgAAADCAYA0AAAAYQLAGAAAADCBYAwAAAAYQrAEAAAADCNYAAACAAQRrAAAAwIBbyy4A11OSSM+eTrbN25uvS5I+Pv9MyRxqAgAAWCaCNaby7Kl0FGxMtM3vvPd1SdLfePRdfXT+2TzKAgBgpI2v/0/LLsGI5Lt/d9kl5BIEgVzXXXYZC0WwBgAAWHOFQkG9Xk/b29uybVuWZUl6GY4lybZt2bYtSYrjWMfHx5KkRqOhSqUysL84jlUsFtXtduU4zpXP3Ww25ft+9lyu62bPn+5Lksrl8tDnSrVaLfm+r+3tbUmSZVmqVquybVvNZlO1Wm38GzEjgjUAAMCai6JInucNBNd6va5ms6l2u50Fa+ll2C2Xyzo5ORm6v8PDQ0mS53nyPO/K567VaqrVatrZ2VEURfJ9f2Cd9Pk8z9OjR4/6grf0MnTfv39f7Xa7b3m1WtXOzo48z1tIsObiRQAAgDUWx7FKpdKVo8HpKHDKsix5npeNJl92cnIix3GygJ3H9vb2wPNcfD7f9xVFkcrlct9jnU5HcRwPDc6e5w2E7XkiWMOYL3010X23/+dLX+UyRQAAVlmv19Pe3t7E211sGbkojmMVCgVVq1XFcZy1eJiwu7urIAgURVG27ODgYCBsXzRuxNwkgjWM2dySNm9f+tladlUAAOAqcRz3tXlM4u7duwPLWq2Wdnd3tbu7K8lssE2DfBiG2bIwDEeOnEv9/eHzRrAGAABYY5ZlTR08h12YeHp6KsuyZFmWXNdVp9OZtcRMGqAv1us4ztjwXq1WjdVwFYI1AADAGhvV0pHH5en0oijS/fv3sz+ngdZUuA6CQI7j9AX6/f19RVGUXfw4TKlUMvL84xCsAQAAYESn0+kLsen/m2gHSUP6o0eP+pY7jqNGo6EwDFUoFLL+bpMj5Xkx3R4AAACMOD09HVhWqVTUarUUx/HYkfFer6d6vd63LI5j9Xo9FYvFkQG9VqupVCrJ8zx1Oh21Wi21Wq3ssUajMd0LmhDBGgAAADMLw1DFYnFgeblcVqvV0uHh4ZVT+qWmDcG2bavRaKjRaGSzkXiep2azqTiOFzI7CMEaAAAAM/M8T71eb2SAHXYDmnmxLEulUkmlUim7yU29Xp/77CAEawAAAMwsvWnMMGm4jaLIeLi93Nd9WaPRUKvVUhAEcw/2XLwIAACAmQRBcOVNZtLH5nFB4cHBwdh17t27d+Vc16YQrAEAADAT3/eHzmmdchxHtm3Ppc953A1ipJcXRV5VnykEayzc21uv6+3N1/XGrdckSW/cek1vb76e/Zx/Lp1/LiXcDR0AgGth2B0YL6tWq4qiqO+uiaZcdUvzKIoUx/HAnNvzQLDGwv3GX/o5/c57X9e3/9zfkiR9+8/9Lf3Oe1/Pfo6CDR0FG3r2dMmFAgCw5tKR4F6vN3KdvHc1TIPtqFHrXq83dbtGuVzOgvtFURSpXC4vZEYQiYsXAQDAmki++3eXXcK1EIahHj58qDiOdXx8LEkqFotyHEfb29tZSA2CYCDM1mq1oftstVrZdq1WK5uXulKpqNls6ujoKBvJLhaLE7WNlEolVSoVxXGc1X3xi0C73Z77bCCpjSRZjV+4n5+fL7sETOD8c+ko2Ohbdt9NtHl7/HqpPzoJVfnvv6LWr31PP14Y7Hsatj8AwOrb3NxcdgnAUtAKAgAAABhAKwjm6tbWy5FnSfoz+/2/0nn+J9+XJP3iv/mn2v7P/1a/8Zd+buH1AQAAmEKwxlxtbChr5/jo/LP+B589kSQ9fvZErz699BgAAMA1QysIAAAAYADBGgAAADCAYA0AAAAYQLAGAAAADCBYAwAAAAYQrAEAAAADCNYAAACAAQRrAAAAwABuEIM+SSI9ezp+vfMc6wAAAKwTgjX6PHsqHQUbyy4DAADg2qEVBAAAADCAYA0AAAAYQLAGAAAADKDHGmN96auJNrfGr3crxzoAAAA3FcEaY21uSZu3l10FAADAaqMVBAAAADCAYA0AAAAYQLAGAAAADCBYAwAAAAYQrAEAAAADCNYAAACAAQRrAAAAwACCNQAAAGAAwRoAAAAwgDsvAjkkL17oySefzvU5XnvzjjZe4bsuAADXFcEayOHJJ5/qN3+mPtfn+JnfbOj1t9+c63MAAID5YXgMAAAAMIAR6zWRJNKzp+PXO8+xzqL8mX1PH51/NvLxp+9/c3HFAAAAjEGwXhPPnkpHwcayy1g5eXunP//o8dxryfsc9GIDALCaCNZYa7P0Tn/tu7+s22+/MdW2n3/0WL/19b/Xt+zyn0ehFxsAgNVEsAamdPvtNwi4AAAgw++TAQAAAAMYsV5jX/pqos2t8evdyrEOFodebAAAVhPBeo1tbkmbt5ddxerJ2zv92pt3pn6O1968o5/5zcbY9Wbpxf6b3/1lvZbzdRDAAQCYHcEauGQRvdMbr7wy9+f4bS6GBABgoQjWuJFWaRo9AACwHgjWuJEWcQtyAACAiwjWwArL24v95KPHuVs/AADAfBCsgRWWtxd7loshAQCAGQRr4AZYxMWQAADgagRrrI1FTKN3HTEvNgAAZhCsr7kkkZ49Hb/eeY51bjpuQT5c3tYQpuUDAOBqBOtr7tlT6SjYWHYZAAAAa49gjZltfeM7C3uujSTRnRfPJUmfffTJyPWYn9q8Ye9pkiT64fPzvmVbb/6I0ZaRO69u6ZWN6b48vkgSffp8NX5dM8vrAABcDwRrXCt3XjzXr/37SJKYp3rB8raM/Jtf+ik9e2PL2PP+6o//lN68dXuqbT959rm+9Uf/m7FaZvEPfuKvDryOVQr+efEFAQBGI1gDayTvtHyfxY/1z/7b1ZiWb1WC8aw+efb50GXX7fUN+4IAAHiJYH0DfemriTZzDBjeMjeoiGsi77R8n+a5IhYTuW4BepRhXxCGYWQbwDoiWK+oWWb72NySNhlQwhB5Ww8e5wxPWD95vyDM0sIzCwI9gGUiWK8oZvvIj/mp8/v0+VP9wh/+q/Ervkh065d+auxqmz98qi9/+//sW/aLP/plbb/zzthth13kuIjWiEUEvuvY4mHasl5/3uNLAAcwDwRrXHvMTz0Hr2xMfQHi7/78t3OtN2xe7Duvbukf/MRfnep581r1QLWskd5hruMXhGWNqK/65wrAYhCsF4wbugy3kSR69ln/9Hl3nj3T8+fP+pa98fz5wLb/xb6nx6+O/ig/ff+bRmpcZXlbPD6ZoXd6WBD5/KPH+ucyF7xe2dhYmVA5i1m+IBDQFsP0FwZGygFIBGtjJgnM//f/wV+ql/3I8+f6d/+o1rfsW0uq5TrK3eIxgzdv3R4IDrduTR/Ub/Kt1NftC8J1HNk2zfRIOQEcuJ4I1oYsoiea2T4wD7/6439Zb+b40Nx51ewHi1upr768XxAW0cIzzHUM9LSqADcbwfoauY6zfVy8U+Jlz18812eSXn/xXHcutXzgpUW0eLx5a2vqf8Dzzov9+UePcwfpy57c4JHtm2JZI/Q3eUSdVhXgelrbYP3i+Qt9evrpVNveHvIP+NMnL/Tssx+aKG2kJx8lepbj365ZAkby4oWefDLZ+/LGFaH4zefP9Svf/w9DH/uPH/+p/kdJv/Cf/5P+y8frNb1b/sC82oEg77zYs/htRrYxwrJG1Ff9vByGVhVgMVYmWJ+PyVXJixf6fMLAlxoWhD/500/1zx5Md0vsd3/mW3r19f7p3Z5/9lgf/uavTrW/vP7dP8q33t/87i/rtRzTzw3z5KPHuYNM6temeqbx/ud3/yv9P8n52PU+feXVOVUwP4voiV5Wi8eyMLKNUUyPqDNSPj6Ab29umioJuFZWJlj/3r+4+h/FWYLr8CA8XUiXNPcAPatJg/Gq+vTVW3qcJMsuQ1L+Eea88t69bhaztHiYlrdlZJovdqm82+X94kkAxyimR8pvYgD/xzulBVUCrJaVCdaXZ4QwadWDMIa7+8breqbZR1O/+D98kGu9f/tLPzvyscfPnqpx8rsz13LRawZe21WePZXOh7e3L8EruvXa+DaNWwvoCMobwH/6139Zr7013W9+gEncSaS//4W/aGx/nz5/qvf//feM7Q9AfhtJshpDgl7xwbJLwIL8/i/8Nzq/s6U//aMP9c8rv6S/3vr7+uKf/XF97f91+9Z79bU72thgxHCdJMkLPX8y/rdJi2i9AjC9qp9vQAO4aVZixDpJEn02w6wGpkTVv6zPLg1QvfrDp/qv/9fpRir/4L/78zq/M98+s80fnusn/5f/a67P8Qd/58/r/EfMvY5nr29IeqYnejmc+kTP9cPkuT6//B3vs3w9s1g/z5IXK/F3BoDhPv74Y7355pva4AJHrJmVGLH+wQ9+oB/90R9ddhkAAMCQP/mTP9EXvvCFZZcBLNRKjFhvbb3sNf3+97+vt956a8nVYFE+/vhj/diP/RjHfY1wzNcPx3z9pMc8/bcdWCcrEazTXxW99dZb/MW7hjju64djvn445uuHNhCsI64MAwAAAAwgWAMAAAAGrESwvn37tn7lV35Ft2+vxs0ssBgc9/XDMV8/HPP1wzHHOluJWUEAAACA624lRqwBAACA645gDQAAABhAsAYAAAAMWNo81kEQyPd9FQoFxXEsSarVahPto1wua3t7W9VqVY7jKI5jHR8fy/M87e/vy3GcOVSOq5g4rib3g/njXF4vcRyrXq/Lsiw1Go2p9sH5ff3Metw5x7E2kiVot9tJqVTqW+b7fuK67kT7cV03kdT3Y1lW4vu+yXKRk6njamo/mD/O5fVRq9WSUqmUNBqNxLbtpFKpTLUfzu/rxdRx5xzHulj4rCBxHOvdd9/Vhx9+KMuy+h7b2dlRtVpVpVLJta96va5isagwDCVJtm2rVCqZLhk5mDquJj8fmC/O5fW1s7Oje/fuyfO8ibbj/L7epj3uEuc41sfCW0EODw9l2/bAX6qStLe3J8/zJvqL1XVdua5rsEJMw9RxNf35wPxwLmNSnN/rjXMc62DhFy+2221tb28Pfcy2bYVhmPXc4fowdVz5fFwfHCtMis8MgJtu4cH6+PhYtm0PfSxdHkXRIkuCAaaOK5+P64NjhUnxmQFw0y28FSSO46G/BrwoiqLcVwhHUaQgCLI/n5ycaH9/f+xzwCxTx9X05wPzw7mMSXF+rzfOcayDpU23N0x6cvV6vVzrR1GkMAz7evLCMNTOzo663S4n64qY9LjOez+YP85lTIrz+2bjHMe6uNY3iGm32wNXFTuOI8dx9ODBgyVVBWBSnMvAzcY5jnWxUsE6vWhl1MUteRWLRXU6HQMVwQRTx9XUfjB/nMuYFOf3euIcx02TO1gXi0VtbGxM9bPoq7zTv5jT+TIBXE+cy8DNxjmOmyZ3sPZ9X0mSTPVzsXfKtu2RV32nvXWjrhq/qFqtql6vD32MXr3FM3VcTe0H88e5jElxfq8nznGsk4W3gjiOM3IEO/0LN88V4YeHhyP/gk6X37t3b7oiMTFTx9XUfjB/nMuYFOf3euIcxzpZeLAuFosjT7CTk5Pcd2WqVCpqt9tDH/N9f+TdvTAfpo6rqf1g/jiXMSnO7/XEOY51svBgvbu7q16vN/Qv106no2q12rcsjuO+eS9T9+/fH9qTFcexOp2OGo2GuaIxlqnjOul+sDycyxiF83s9cY4DkpIlaLfbSalUGljmuu7Auq7rJpISz/MGHqtUKkm32+1b5jhOUqlUzBaMXEwd10n2g+XiXF5Ptm0PHPeLOL9vplmOO+c41sVSbhBTKpVkWZbq9boKhULWc+f7/sC6xWJRx8fHQ/uvPM9Ts9nUwcGB4jhWr9fT/v7+wFyZWAxTx3WS/WC5OJfXR7PZ1NHRkaIoyn6KxaIsy9Le3l7fseL8vjlMHXfOcayLjSRJkmUXAQAAAFx3K3WDGAAAAOC6IlgDAAAABhCsAQAAAAMI1gAAAIABBGsAAADAAII1AAAAYADBGgAAADCAYA0AAAAYQLAGJtBqtZZdAgAAWFHceRG5tVottdttHR8fK45jWZYl27a1vb2tdrsty7KWXeJcRVGkQqGgk5MT2ba97HKAPuntoqMoypYNu7V0r9frW+eDDz7gttIAYAgj1sitUqnI933t7+9Lkvb399XtduX7/o0P1ZLkeV7ff3G1crmsQqGw7DKMuA6vpVarqdvtqlKpKI5j7e/vy/f9gZ9ut6uzs7NsvYshGwAwG4I1JpaG6HUI0xelAaTT6Sy5kushDENFUaQ4jpddypVardbYcHldXouk7AvAuPOz0WioVqvp9PR0AVUBwHogWAM5hGGoYrGoUqmkKIoUhuGyS1p5JycnOjs7W/kvYCcnJ7nWuQ6vZVL7+/uMWAOAQQRrIAfP87S7u6u9vb3szxjvOgTRIAhyrXcdXsukLMvS9vb2sssAgBuDYA3k0Ov1ZFlWdpHX4eHhkiuCCev224c4jgfaWW7iFwYAWBaCNTBGEAQqFovZn0ulkuI4zj3SidUUx3HfcV0HURTp+Pi4b1m1Wl1SNQBw89xadgFYP3Ec6+HDhyoUCorjWKenpyoUCqpUKkPXbzab2ahaOtrmOI6iKOrbJu96k2q322o0Gtmf9/b21Ol05HmeXNcd+RrL5bKiKFIURTo7O1MURTo4OOirr16v903dZ2q7JEkUBIHCMMx6iC+3r+Q5DtVqVUEQZH24juOo2+1mj1/80mFZllzXVbvdVrFYVBRF6vV6evTokRzHGaiz1+tl+0ovCD05OVEURfI8T7ZtK47jbO7w9LFGo5Ht77JWq5W9R6enp4rjeOC9Ste7OEVkuVzua4nwfT/7/1GvZdL3cpLXP6/pK4+Pjwfei/TPeT9D8/qsTVIDAKysBJiQ53mJpMTzvIm39X0/cRwnOTs7G9in67oDy4ctS5IkcRwnaTQaE683jVKpNLBMUpLn9KnVatl71e12+x5rt9uJZVmJ7/vGt/N9P2m320mSJEmlUhmoddLjkO5j2HPatp1UKpWB5Y1GI5E0UP/lOi8fn1qtlliWlZydnQ081m63E0lDj3Wj0RhY7vv+yLovPn5ycjL08TyvZdL3Mn2NV71+27avrOcqo85P3/cT27ZHvhfDarvqMzSvz9ok+waAVcPfUpjYtMH67OzsyhBTq9X6Qmy3201c1x267sVAkne9abTb7ewf9otKpVIiaehjl5//qveqUqlkIdLkdrVaLVt2dnbWF6YmPQ4p13UHAl+32+17rsuPjQqj6WPDnufk5GTkY0mSjHxfLr/ulOM4V34+8gTrUa9l2vcyz+sfF4BHSc9P27YT13UT13UTx3ESy7Jy7TfPZyjvetO+P3lrAIBVQ481FubBgwdyHGfkXQur1ao6nU7fxWQX2xAuutyCkXe9SR0cHAy9K13al5q2aIwzqo56vZ61K5jc7uLNTNIWjdQ0x0F62RLT6/VULpclvfy1ved5fW0ykxrW45y2ZIyarcKyrKFT5KWtI5fdu3dvblPKTftepq56/bPOmV2v1wduCjPJ+XDVZyjverO+P3lrAIBVQbDGwnQ6naG3WE6l//imYTX9B3lnZyf7B/iiWq020Xomua4ry7JmvlmMbduybXviCyHHbXfV+zzpcUhZlqVHjx6p0+mo1WqpXq/PFKovPtfl55E08Z0OT05ORvbf9nq9iWvLY9r38vLjF6Wvfx41j/oiNsxVryvverO+P3lrAIBVQbDGXKX/kKcjhuMuyLIsq2/0qtvtynVdtVotlctlbWxsaGdnZ2CEK+96k+h0OoqiSMVicehPOrJoIlxPM6J61Xaj3udpj0PKcRw1Gg1Vq1UVi8WZL7C7ag7lafcdBIGq1aqazaZardbALBimzPpeSle//nkY9XzNZnNgWd73f16ftUlqAIBVwawgWClxHPeN1FmWpXa7LUnZ7AAHBwfa2dmR53nZrAJ515vEwcFB3wwYl4VhmO1/WLvIMs0a2C4fh4vS3xDU6/WVet1BEKhcLqtSqajRaGShrNvtTvzFJY5jY6Huqvdy0UbNaDJM3s/QPD9r3LwGwHXDiDXmKv1H++KUXuOkv/5NA3LKdV3VajV1u13VarVsNDzvepPWPe4f9TRgBkEwUz9sFEUjp48zvd00x+GiOI6znt2L/dbLlk7712g0+kL1tPLcAGjW93JVDJuCz4Sb8v4AwCQI1pibTqfTF3Bc172ylzh97OLFcaN6LxuNRnYXubzrTeLw8DDXjTPSdaa9E2M6X++kF2VNu500+XG46OHDh1lwvdhvvWxpr/ew30xcHg0d1vZw0SSflVney1XRbren+mKXx014fwBgEgRrzM3Dhw919+7d7M+e5115C+n0hisXw+JVoc227Sy4510vL9/3c4WNNMiNu2nFqNechtRRFwFOu91VpjkO0ssvEfv7+9mfL/Zbz2vWjbyiKBo56hqG4ciwnG5zsf6r9nXZtO/lqkhvwDOPEWvp+r8/ADApgjUmNm5EL73gLwzDvn+wbdtWu93O7qx2UXqhYNonfdGwEcZWqzUwopx3vXFarVbuix4ty5Jt2wrD8MpweXR0NPB4q9XS4eGhHj16ZGy79Nhc1dM76XGI4zgLz5e/oNRqNdm2rWKxOPC5uKqG9LFh6+QZMb68Tlrf5eOW3mEx3SaO44HPpOM4fa83CIKBoDfqtUz7mZ719V8l7/ZBEGhnZ2fgmOb5DOVdb9r3J28NALBqNpIkSZZdBK6HNKSkv761LGugNzJtUUj5vj8QUtLbUqfTqZ2enuru3bsD0+KlvcuO42RtJRd7ttML5/KuN046m0Rav23b8n1/5Ghep9PRw4cPszCXvh/1ej17zWnvb3qr6nTd09NTSdL+/v7Q0fRJt0tvBX18fJyFx/QCw1GjgXmOw87OjqIoyt7Pk5OTvvfj4heX9PV7npe9j+nor+u6Q2+HndaZ3sK7XC5nX1Iu7i99LWk//bD3Ov18Oo6T3Tq7VCrJtm01m035vq9isTjwOUtrsm1bhUJBruv2/bYivaX55dcy6Xt58bmmef3j5Dk/pZdh9eIxTW9Tn/czNK/P2rT7BoBVQrAG5uhiQJ7k1+3TbgcAAJaHVhAAAADAAII1AAAAYADBGgAAADCAYA3MUXqB2KQzPUy7HQAAWB4uXgTmYNTsBr7vz2U7AACwfARrAAAAwABaQQAAAAADCNYAAACAAQRrAAAAwACCNQAAAGAAwRoAAAAwgGANAAAAGECwBgAAAAwgWAMAAAAGEKwBAAAAA/4/suko6+fNWdoAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 646.4x320 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mode = \"IBP\" # IBP or TAPS\n",
    "\n",
    "fig_height = 3.2\n",
    "\n",
    "\n",
    "for mode in [\"IBP\", \"SABR\", \"TAPS\"]:\n",
    "\n",
    "    if mode == \"TAPS\":\n",
    "        fig, ax = plt.subplots(figsize=(2.02*fig_height, fig_height))\n",
    "    else:\n",
    "        fig, ax = plt.subplots(figsize=(1.5*fig_height, fig_height))\n",
    "\n",
    "    fontsize=18\n",
    "\n",
    "    ax.set_facecolor( (0.98, 0.98, 0.98) )\n",
    "    ax.set_yticks([], [])\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['left'].set_visible(False)\n",
    "    ax.xaxis.label.set_size(20)\n",
    "    ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "    plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "    plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "    n=50.\n",
    "    if mode == \"IBP\":\n",
    "        d = 0.8 / n\n",
    "    elif mode == \"TAPS\":\n",
    "        d = 2. / n\n",
    "    elif mode == \"SABR\":\n",
    "        d = 1.5 / n\n",
    "    else:\n",
    "        assert False\n",
    "\n",
    "    bins = np.concatenate([np.arange(-d/2,-5.-d/2.,-d)[::-1], np.arange(d/2,5.+d/2.+d/100.,d)], 0)\n",
    "\n",
    "    root_path = f\"exact_tightness/{mode}_results\"\n",
    "    IBP_bounds = (np.load(os.path.join(root_path, \"IBP.npy\"))).reshape(-1, 9)\n",
    "    PGD_bounds = (np.load(os.path.join(root_path, \"PGD.npy\"))).reshape(-1, 9)\n",
    "    TAPS_bounds = (np.load(os.path.join(root_path, \"TAPS.npy\"))).reshape(-1, 9)\n",
    "    MILP_bounds = (np.load(os.path.join(root_path, \"MILP.npy\"))).reshape(-1, 9)\n",
    "    small_SABR_bounds = (np.load(os.path.join(root_path, \"small_SABR.npy\"))).reshape(-1, 9)\n",
    "    SABR_bounds = (np.load(os.path.join(root_path, \"large_SABR.npy\"))).reshape(-1, 9)\n",
    "\n",
    "\n",
    "    # The estimated largest logit gap\n",
    "    idxs = np.expand_dims(MILP_bounds.argmax(1),1)\n",
    "\n",
    "    PGD_diff = np.take_along_axis(PGD_bounds-MILP_bounds, idxs, 1).flatten()\n",
    "    filter = PGD_diff <= 0 # numerical error\n",
    "    # filter = np.ones_like(filter)\n",
    "    PGD_diff = PGD_diff[filter]\n",
    "    IBP_diff = np.take_along_axis(IBP_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "    TAPS_diff = np.take_along_axis(TAPS_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "    SABR_diff = np.take_along_axis(SABR_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "    small_SABR_diff = np.take_along_axis(small_SABR_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "\n",
    "\n",
    "    ax.vlines(0, 0, 100, color=\"black\", lw=1, zorder=20)\n",
    "    ax.hist(IBP_diff, bins=bins, density=True, color=c1, histtype=\"step\", label=\"IBP\", lw=3)\n",
    "    ax.hist(PGD_diff, bins=bins, density=True, color=c2, histtype=\"step\", label=\"PGD\", lw=3)\n",
    "    # ax.hist(small_SABR_diff, density=True, histtype=\"step\", label=\"small_SABR\")\n",
    "    ax.hist(SABR_diff, bins=bins, density=True, color=c4, histtype=\"step\", label=\"SABR\", lw=3)\n",
    "    ax.hist(TAPS_diff, bins=bins, density=True, color=c3, histtype=\"stepfilled\", label=\"TAPS\", lw=3, zorder=1)\n",
    "\n",
    "    ax.set_ylabel(\"Frequency\", fontsize=fontsize, rotation=0, ha=\"left\")\n",
    "    ax.set_xlabel(\"Loss Approximation Error\")\n",
    "    if mode == \"IBP\":\n",
    "        ax.set_xlim(-0.4, 0.4)\n",
    "        ax.set_xticks([-0.4,0,0.4], fontsize=fontsize)\n",
    "        ax.set_ylim(0, 60)\n",
    "    elif mode == \"TAPS\":\n",
    "        ax.set_xlim(-0.5, 1.5)\n",
    "        ax.set_xticks([-0.5,0,0.5,1,1.5], fontsize=fontsize)\n",
    "        ax.set_ylim(0, 20)\n",
    "    elif mode == \"SABR\":\n",
    "        ax.set_xlim(-0.5, 1)\n",
    "        ax.set_xticks([-0.5,0,0.5,1], fontsize=fontsize)\n",
    "        ax.set_ylim(0, 30)\n",
    "\n",
    "\n",
    "    if mode == \"TAPS\":\n",
    "        ax.legend(bbox_to_anchor=(1.03, 0.5), loc='center left', fontsize=fontsize, frameon=False)\n",
    "\n",
    "\n",
    "    # plt.tight_layout()\n",
    "    # plt.savefig(f\"exact_tightness_{mode}.pdf\")\n",
    "    plt.savefig(f\"/Users/mark/Projects/TAPS/sampling-cert-training-paper/paper/figures/exact_tightness_{mode}.pdf\", bbox_inches=\"tight\", pad_inches=0.12)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "IBP cert: 0.8481, MILP cert: 0.8544\n",
      "Mode: IBP, mean: 0.09727, std: 0.09828317165374756, mean abs: 0.09727\n",
      "IBP cert: 0.8334, MILP cert: 0.8621\n",
      "Mode: SABR, mean: 0.01628, std: 0.21469342708587646, mean abs: 0.14597\n",
      "IBP cert: 0.8095, MILP cert: 0.8714\n",
      "Mode: TAPS, mean: 0.00291, std: 0.03790251538157463, mean abs: 0.01649\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 560x60 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 560x60 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 560x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_height = 2.0\n",
    "\n",
    "# mode = \"IBP\" # IBP or TAPS or SABR\n",
    "# cert_acc = {\"IBP\":0.8481, \"SABR\":0.8543, \"TAPS\":0.8709}\n",
    "cert_acc = {}\n",
    "ibp_acc = {}\n",
    "for mode in [\"IBP\", \"SABR\", \"TAPS\"]:\n",
    "    hs = 0.3\n",
    "    wf = 2.8\n",
    "    if mode == \"IBP\":\n",
    "        fig, ax = plt.subplots(figsize=(wf*fig_height, hs*fig_height))\n",
    "    elif mode == \"TAPS\":\n",
    "        fig, ax = plt.subplots(figsize=(wf*fig_height, fig_height))\n",
    "    elif mode == \"SABR\":\n",
    "        fig, ax = plt.subplots(figsize=(wf*fig_height, hs*fig_height))\n",
    "    # fig, ax = plt.subplots(figsize=(11/4*fig_height, fig_height))\n",
    "\n",
    "    fontsize=18\n",
    "\n",
    "    ax.set_facecolor( (0.98, 0.98, 0.98) )\n",
    "    ax.set_yticks([], [])\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['left'].set_visible(False)\n",
    "    ax.xaxis.label.set_size(20)\n",
    "    ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "    plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "    plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "    if mode == \"IBP\":\n",
    "        bins = np.arange(-2.0,2.001,0.02)\n",
    "    else:\n",
    "        bins = np.arange(-2.01,2.001,0.02)\n",
    "\n",
    "\n",
    "    root_path = f\"exact_tightness/{mode}_results\"\n",
    "    IBP_bounds = (np.load(os.path.join(root_path, \"IBP.npy\"))).reshape(-1, 9)\n",
    "    PGD_bounds = (np.load(os.path.join(root_path, \"PGD.npy\"))).reshape(-1, 9)\n",
    "    TAPS_bounds = (np.load(os.path.join(root_path, \"TAPS.npy\"))).reshape(-1, 9)\n",
    "    MILP_bounds = (np.load(os.path.join(root_path, \"MILP.npy\"))).reshape(-1, 9)\n",
    "    small_SABR_bounds = (np.load(os.path.join(root_path, \"small_SABR.npy\"))).reshape(-1, 9)\n",
    "    SABR_bounds = (np.load(os.path.join(root_path, \"large_SABR.npy\"))).reshape(-1, 9)\n",
    "\n",
    "    cert_acc[mode] = (MILP_bounds.max(1)<0).astype(np.float32).mean()\n",
    "    ibp_acc[mode] = (IBP_bounds.max(1)<0).astype(np.float32).mean()\n",
    "\n",
    "\n",
    "    # The estimated largest logit gap\n",
    "    idxs = np.expand_dims(MILP_bounds.argmax(1),1)\n",
    "\n",
    "    PGD_diff = np.take_along_axis(PGD_bounds-MILP_bounds, idxs, 1).flatten()\n",
    "    # filter = PGD_diff <= 0 # numerical error\n",
    "    # filter = np.ones_like(filter)\n",
    "    # PGD_diff = PGD_diff[filter]\n",
    "    IBP_diff = np.take_along_axis(IBP_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "    TAPS_diff = np.take_along_axis(TAPS_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "    SABR_diff = np.take_along_axis(SABR_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "    small_SABR_diff = np.take_along_axis(small_SABR_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "\n",
    "\n",
    "    lw = 4\n",
    "\n",
    "    print(f\"IBP cert: {ibp_acc[mode]:.4f}, MILP cert: {cert_acc[mode]:.4f}\")\n",
    "    if mode == \"IBP\":\n",
    "        ax.hist(IBP_diff, bins=bins, density=True, color=c1, histtype=\"stepfilled\", label=\"IBP\", lw=lw)\n",
    "        print(f\"Mode: {mode}, mean: {IBP_diff.mean():.5f}, std: {IBP_diff.std()}, mean abs: {np.abs(IBP_diff).mean():.5f}\")\n",
    "    elif mode == \"TAPS\":\n",
    "        ax.hist(TAPS_diff, bins=bins, density=True, color=c3, histtype=\"stepfilled\", label=\"TAPS\", lw=lw, zorder=None)\n",
    "        print(f\"Mode: {mode}, mean: {TAPS_diff.mean():.5f}, std: {TAPS_diff.std()}, mean abs: {np.abs(TAPS_diff).mean():.5f}\")\n",
    "    elif mode == \"SABR\":\n",
    "        ax.hist(SABR_diff, bins=bins, density=True, color=c4, histtype=\"stepfilled\", label=\"SABR\", lw=lw)\n",
    "        print(f\"Mode: {mode}, mean: {SABR_diff.mean():.5f}, std: {SABR_diff.std()}, mean abs: {np.abs(SABR_diff).mean():.5f}\")\n",
    "    else:\n",
    "        assert False\n",
    "\n",
    "    ax.vlines(0, 0, 100, color=\"black\", lw=1, zorder=20)\n",
    "\n",
    "    if mode == \"IBP\":\n",
    "        ax.set_ylabel(\"Frequency\", fontsize=fontsize, rotation=0, ha=\"left\")\n",
    "    if mode == \"TAPS\":\n",
    "        # ax.set_xlabel(\"Worst-Case Loss Approximation Error\")\n",
    "        ax.set_xlabel(\"Loss Approximation Error\")\n",
    "\n",
    "    ax.set_xlim(-0.5, 0.5)\n",
    "    ax.set_xticks([-0.5,0,0.5], fontsize=fontsize)\n",
    "\n",
    "    if not mode == \"TAPS\":\n",
    "        plt.tick_params(\n",
    "        axis='both',          # changes apply to the x-axis\n",
    "        which='both',      # both major and minor ticks are affected\n",
    "        # bottom=False,      # ticks along the bottom edge are off\n",
    "        # top=False,         # ticks along the top edge are off\n",
    "        # left=False,\n",
    "        labelbottom=False,\n",
    "        # labelleft=False,\n",
    "        )\n",
    "\n",
    "    ax.text(-0.03,1.6/hs,f\"{mode}\" + (\" (ours)\" if mode==\"TAPS\" else (\" (SOTA)\" if mode == \"SABR\" else \"\")), fontsize=fontsize,ha=\"right\")\n",
    "    # ax.text(0.1,1.6/hs,f\"cert. Acc. {cert_acc[mode]*100:.1f}\\%\", fontsize=fontsize*0.8,ha=\"left\")\n",
    "\n",
    "    # ax.set_ylim(0, 40)\n",
    "    if mode == \"IBP\":\n",
    "        ax.set_ylim(0, 40*hs)\n",
    "    elif mode == \"TAPS\":\n",
    "        ax.set_ylim(0, 40)\n",
    "    elif mode == \"SABR\":\n",
    "        ax.set_ylim(0, 40*hs)\n",
    "\n",
    "    plt.savefig(f\"/Users/mark/Projects/TAPS/sampling-cert-training-paper/paper/figures/intro_tightness_{mode}.pdf\", bbox_inches=\"tight\", pad_inches=0.12)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "res = np.take_along_axis(MILP_bounds,np.expand_dims(MILP_bounds.argmax(1),1),1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 265.,  324.,  338.,  406.,  419.,  528.,  561.,  680.,  697.,\n",
       "        1052.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.]),\n",
       " array([-1.00000000e-01, -9.00000000e-02, -8.00000000e-02, -7.00000000e-02,\n",
       "        -6.00000000e-02, -5.00000000e-02, -4.00000000e-02, -3.00000000e-02,\n",
       "        -2.00000000e-02, -1.00000000e-02, -5.55111512e-17,  1.00000000e-02,\n",
       "         2.00000000e-02,  3.00000000e-02,  4.00000000e-02,  5.00000000e-02,\n",
       "         6.00000000e-02,  7.00000000e-02,  8.00000000e-02,  9.00000000e-02,\n",
       "         1.00000000e-01]),\n",
       " <BarContainer object of 20 artists>)"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(PGD_diff,np.arange(-0.1,0.101,0.01))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 0.2)"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 605x220 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig_height = 2.2\n",
    "\n",
    "# mode = \"IBP\" # IBP or TAPS or SABR\n",
    "MILP_bounds = {}\n",
    "for mode in [\"IBP\", \"SABR\", \"TAPS\"]:\n",
    "    root_path = f\"exact_tightness/{mode}_results\"\n",
    "    MILP_bounds[mode] = (np.load(os.path.join(root_path, \"MILP.npy\"))).reshape(-1, 9)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(11/4*fig_height, fig_height))\n",
    "\n",
    "fontsize=18\n",
    "\n",
    "ax.set_facecolor( (0.98, 0.98, 0.98) )\n",
    "ax.set_yticks([], [])\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "ax.xaxis.label.set_size(20)\n",
    "ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "bins = np.arange(-20.5,20.001,1.)\n",
    "\n",
    "lw = 4\n",
    "\n",
    "ax.hist(MILP_bounds[\"IBP\"].max(1), bins=bins, density=True, color=c1, histtype=\"step\", label=\"IBP\", lw=lw)\n",
    "ax.hist(MILP_bounds[\"TAPS\"].max(1), bins=bins, density=True, color=c3, histtype=\"step\", label=\"TAPS\", lw=lw, zorder=None)\n",
    "ax.hist(MILP_bounds[\"SABR\"].max(1), bins=bins, density=True, color=c4, histtype=\"step\", label=\"SABR\", lw=lw)\n",
    "\n",
    "ax.vlines(0, 0, 100, color=\"black\", lw=1, zorder=20)\n",
    "\n",
    "ax.set_ylabel(\"Frequency\", fontsize=fontsize, rotation=0, ha=\"left\")\n",
    "ax.set_xlabel(\"MILP Bound\")\n",
    "ax.set_xlim(-15, 10)\n",
    "# ax.set_xticks([-0.5,0,0.5], fontsize=fontsize)\n",
    "\n",
    "ax.set_ylim(0, 0.2)\n",
    "\n",
    "\n",
    "# if mode == \"TAPS\":\n",
    "#     ax.legend(bbox_to_anchor=(1.05, 0.9), fontsize=fontsize, frameon=False)\n",
    "\n",
    "\n",
    "# plt.savefig(f\"exact_tightness_{mode}.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(2.7, 3.))\n",
    "fontsize = 18\n",
    "ms = 130\n",
    "\n",
    "norm_acc = {\"IBP\":0.9082, \"SABR\":0.9173, \"TAPS\":0.9248}\n",
    "\n",
    "p1 = ax.scatter(norm_acc[\"IBP\"], cert_acc[\"IBP\"], label=\"IBP\", color=c1, s=ms, marker=\"o\")\n",
    "p2 = ax.scatter(norm_acc[\"SABR\"], cert_acc[\"SABR\"],label=\"SABR\", color=c4, s=ms, marker=\"d\")\n",
    "p3 = ax.scatter(norm_acc[\"TAPS\"], cert_acc[\"TAPS\"],label=\"TAPS\", color=c3, s=ms, marker=\"s\")\n",
    "\n",
    "ax.set_ylabel('Certified Accuracy', fontsize=fontsize, ha=\"left\", rotation=0)\n",
    "ax.set_xlabel(\"Standard Accuracy\", fontsize=fontsize)\n",
    "ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "ax.set_xlim([0.905,0.93])\n",
    "ax.set_ylim([0.850,0.875])\n",
    "ax.set_facecolor((0.98, 0.98, 0.98))\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# ax.spines['left'].set_visible(False)\n",
    "# ax.spines['bottom'].set_visible(False)\n",
    "ax.grid(False)\n",
    "ax.set_aspect('equal', 'box')\n",
    "\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    left=False,\n",
    "    labelbottom=False,\n",
    "    labelleft=False)\n",
    "ax.plot(1, 0.850, \">k\", transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "ax.plot(0.905, 1, \"^k\", transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "\n",
    "#\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.08), fontsize=fontsize*0.8, ncol=2,\n",
    "          frameon=False, handlelength=1)\n",
    "\n",
    "leg1 = plt.legend(handles=[p1,p2], ncol=2, loc='upper center', bbox_to_anchor=(0.5, -0.2), fontsize=fontsize*0.8,\n",
    "          frameon=False, handlelength=1)\n",
    "plt.gca().add_artist(leg1)\n",
    "leg1 = plt.legend(handles=[p3], ncol=1, loc='upper center', bbox_to_anchor=(0.5, -0.36), fontsize=fontsize*0.8,\n",
    "          frameon=False, handlelength=1)\n",
    "\n",
    "\n",
    "fig_name = \"/Users/mark/Projects/TAPS/sampling-cert-training-paper/paper/figures/intro_scatter\"\n",
    "plt.savefig(fig_name+\".png\", bbox_inches=\"tight\", pad_inches=0.12 )\n",
    "plt.savefig(fig_name + \".pdf\", bbox_inches=\"tight\", pad_inches=0.12)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "ename": "FileNotFoundError",
     "evalue": "missing font metrics file: cmr10",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/IPython/core/formatters.py:339\u001b[0m, in \u001b[0;36mBaseFormatter.__call__\u001b[0;34m(self, obj)\u001b[0m\n\u001b[1;32m    337\u001b[0m     \u001b[39mpass\u001b[39;00m\n\u001b[1;32m    338\u001b[0m \u001b[39melse\u001b[39;00m:\n\u001b[0;32m--> 339\u001b[0m     \u001b[39mreturn\u001b[39;00m printer(obj)\n\u001b[1;32m    340\u001b[0m \u001b[39m# Finally look for special method names\u001b[39;00m\n\u001b[1;32m    341\u001b[0m method \u001b[39m=\u001b[39m get_real_method(obj, \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mprint_method)\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/IPython/core/pylabtools.py:151\u001b[0m, in \u001b[0;36mprint_figure\u001b[0;34m(fig, fmt, bbox_inches, base64, **kwargs)\u001b[0m\n\u001b[1;32m    148\u001b[0m     \u001b[39mfrom\u001b[39;00m \u001b[39mmatplotlib\u001b[39;00m\u001b[39m.\u001b[39;00m\u001b[39mbackend_bases\u001b[39;00m \u001b[39mimport\u001b[39;00m FigureCanvasBase\n\u001b[1;32m    149\u001b[0m     FigureCanvasBase(fig)\n\u001b[0;32m--> 151\u001b[0m fig\u001b[39m.\u001b[39;49mcanvas\u001b[39m.\u001b[39;49mprint_figure(bytes_io, \u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mkw)\n\u001b[1;32m    152\u001b[0m data \u001b[39m=\u001b[39m bytes_io\u001b[39m.\u001b[39mgetvalue()\n\u001b[1;32m    153\u001b[0m \u001b[39mif\u001b[39;00m fmt \u001b[39m==\u001b[39m \u001b[39m'\u001b[39m\u001b[39msvg\u001b[39m\u001b[39m'\u001b[39m:\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/backend_bases.py:2295\u001b[0m, in \u001b[0;36mFigureCanvasBase.print_figure\u001b[0;34m(self, filename, dpi, facecolor, edgecolor, orientation, format, bbox_inches, pad_inches, bbox_extra_artists, backend, **kwargs)\u001b[0m\n\u001b[1;32m   2289\u001b[0m     renderer \u001b[39m=\u001b[39m _get_renderer(\n\u001b[1;32m   2290\u001b[0m         \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mfigure,\n\u001b[1;32m   2291\u001b[0m         functools\u001b[39m.\u001b[39mpartial(\n\u001b[1;32m   2292\u001b[0m             print_method, orientation\u001b[39m=\u001b[39morientation)\n\u001b[1;32m   2293\u001b[0m     )\n\u001b[1;32m   2294\u001b[0m     \u001b[39mwith\u001b[39;00m \u001b[39mgetattr\u001b[39m(renderer, \u001b[39m\"\u001b[39m\u001b[39m_draw_disabled\u001b[39m\u001b[39m\"\u001b[39m, nullcontext)():\n\u001b[0;32m-> 2295\u001b[0m         \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49mfigure\u001b[39m.\u001b[39;49mdraw(renderer)\n\u001b[1;32m   2297\u001b[0m \u001b[39mif\u001b[39;00m bbox_inches:\n\u001b[1;32m   2298\u001b[0m     \u001b[39mif\u001b[39;00m bbox_inches \u001b[39m==\u001b[39m \u001b[39m\"\u001b[39m\u001b[39mtight\u001b[39m\u001b[39m\"\u001b[39m:\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/artist.py:73\u001b[0m, in \u001b[0;36m_finalize_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m     71\u001b[0m \u001b[39m@wraps\u001b[39m(draw)\n\u001b[1;32m     72\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39mdraw_wrapper\u001b[39m(artist, renderer, \u001b[39m*\u001b[39margs, \u001b[39m*\u001b[39m\u001b[39m*\u001b[39mkwargs):\n\u001b[0;32m---> 73\u001b[0m     result \u001b[39m=\u001b[39m draw(artist, renderer, \u001b[39m*\u001b[39;49margs, \u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mkwargs)\n\u001b[1;32m     74\u001b[0m     \u001b[39mif\u001b[39;00m renderer\u001b[39m.\u001b[39m_rasterizing:\n\u001b[1;32m     75\u001b[0m         renderer\u001b[39m.\u001b[39mstop_rasterizing()\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/artist.py:50\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     47\u001b[0m     \u001b[39mif\u001b[39;00m artist\u001b[39m.\u001b[39mget_agg_filter() \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m:\n\u001b[1;32m     48\u001b[0m         renderer\u001b[39m.\u001b[39mstart_filter()\n\u001b[0;32m---> 50\u001b[0m     \u001b[39mreturn\u001b[39;00m draw(artist, renderer)\n\u001b[1;32m     51\u001b[0m \u001b[39mfinally\u001b[39;00m:\n\u001b[1;32m     52\u001b[0m     \u001b[39mif\u001b[39;00m artist\u001b[39m.\u001b[39mget_agg_filter() \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/figure.py:2810\u001b[0m, in \u001b[0;36mFigure.draw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m   2807\u001b[0m         \u001b[39m# ValueError can occur when resizing a window.\u001b[39;00m\n\u001b[1;32m   2809\u001b[0m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mpatch\u001b[39m.\u001b[39mdraw(renderer)\n\u001b[0;32m-> 2810\u001b[0m mimage\u001b[39m.\u001b[39;49m_draw_list_compositing_images(\n\u001b[1;32m   2811\u001b[0m     renderer, \u001b[39mself\u001b[39;49m, artists, \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49msuppressComposite)\n\u001b[1;32m   2813\u001b[0m \u001b[39mfor\u001b[39;00m sfig \u001b[39min\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39msubfigs:\n\u001b[1;32m   2814\u001b[0m     sfig\u001b[39m.\u001b[39mdraw(renderer)\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/image.py:132\u001b[0m, in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    130\u001b[0m \u001b[39mif\u001b[39;00m not_composite \u001b[39mor\u001b[39;00m \u001b[39mnot\u001b[39;00m has_images:\n\u001b[1;32m    131\u001b[0m     \u001b[39mfor\u001b[39;00m a \u001b[39min\u001b[39;00m artists:\n\u001b[0;32m--> 132\u001b[0m         a\u001b[39m.\u001b[39;49mdraw(renderer)\n\u001b[1;32m    133\u001b[0m \u001b[39melse\u001b[39;00m:\n\u001b[1;32m    134\u001b[0m     \u001b[39m# Composite any adjacent images together\u001b[39;00m\n\u001b[1;32m    135\u001b[0m     image_group \u001b[39m=\u001b[39m []\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/artist.py:50\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     47\u001b[0m     \u001b[39mif\u001b[39;00m artist\u001b[39m.\u001b[39mget_agg_filter() \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m:\n\u001b[1;32m     48\u001b[0m         renderer\u001b[39m.\u001b[39mstart_filter()\n\u001b[0;32m---> 50\u001b[0m     \u001b[39mreturn\u001b[39;00m draw(artist, renderer)\n\u001b[1;32m     51\u001b[0m \u001b[39mfinally\u001b[39;00m:\n\u001b[1;32m     52\u001b[0m     \u001b[39mif\u001b[39;00m artist\u001b[39m.\u001b[39mget_agg_filter() \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/axes/_base.py:3082\u001b[0m, in \u001b[0;36m_AxesBase.draw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m   3079\u001b[0m         a\u001b[39m.\u001b[39mdraw(renderer)\n\u001b[1;32m   3080\u001b[0m     renderer\u001b[39m.\u001b[39mstop_rasterizing()\n\u001b[0;32m-> 3082\u001b[0m mimage\u001b[39m.\u001b[39;49m_draw_list_compositing_images(\n\u001b[1;32m   3083\u001b[0m     renderer, \u001b[39mself\u001b[39;49m, artists, \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49mfigure\u001b[39m.\u001b[39;49msuppressComposite)\n\u001b[1;32m   3085\u001b[0m renderer\u001b[39m.\u001b[39mclose_group(\u001b[39m'\u001b[39m\u001b[39maxes\u001b[39m\u001b[39m'\u001b[39m)\n\u001b[1;32m   3086\u001b[0m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mstale \u001b[39m=\u001b[39m \u001b[39mFalse\u001b[39;00m\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/image.py:132\u001b[0m, in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    130\u001b[0m \u001b[39mif\u001b[39;00m not_composite \u001b[39mor\u001b[39;00m \u001b[39mnot\u001b[39;00m has_images:\n\u001b[1;32m    131\u001b[0m     \u001b[39mfor\u001b[39;00m a \u001b[39min\u001b[39;00m artists:\n\u001b[0;32m--> 132\u001b[0m         a\u001b[39m.\u001b[39;49mdraw(renderer)\n\u001b[1;32m    133\u001b[0m \u001b[39melse\u001b[39;00m:\n\u001b[1;32m    134\u001b[0m     \u001b[39m# Composite any adjacent images together\u001b[39;00m\n\u001b[1;32m    135\u001b[0m     image_group \u001b[39m=\u001b[39m []\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/artist.py:50\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     47\u001b[0m     \u001b[39mif\u001b[39;00m artist\u001b[39m.\u001b[39mget_agg_filter() \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m:\n\u001b[1;32m     48\u001b[0m         renderer\u001b[39m.\u001b[39mstart_filter()\n\u001b[0;32m---> 50\u001b[0m     \u001b[39mreturn\u001b[39;00m draw(artist, renderer)\n\u001b[1;32m     51\u001b[0m \u001b[39mfinally\u001b[39;00m:\n\u001b[1;32m     52\u001b[0m     \u001b[39mif\u001b[39;00m artist\u001b[39m.\u001b[39mget_agg_filter() \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/axis.py:1159\u001b[0m, in \u001b[0;36mAxis.draw\u001b[0;34m(self, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1156\u001b[0m renderer\u001b[39m.\u001b[39mopen_group(\u001b[39m__name__\u001b[39m, gid\u001b[39m=\u001b[39m\u001b[39mself\u001b[39m\u001b[39m.\u001b[39mget_gid())\n\u001b[1;32m   1158\u001b[0m ticks_to_draw \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_update_ticks()\n\u001b[0;32m-> 1159\u001b[0m ticklabelBoxes, ticklabelBoxes2 \u001b[39m=\u001b[39m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_get_tick_bboxes(ticks_to_draw,\n\u001b[1;32m   1160\u001b[0m                                                         renderer)\n\u001b[1;32m   1162\u001b[0m \u001b[39mfor\u001b[39;00m tick \u001b[39min\u001b[39;00m ticks_to_draw:\n\u001b[1;32m   1163\u001b[0m     tick\u001b[39m.\u001b[39mdraw(renderer)\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/axis.py:1085\u001b[0m, in \u001b[0;36mAxis._get_tick_bboxes\u001b[0;34m(self, ticks, renderer)\u001b[0m\n\u001b[1;32m   1083\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39m_get_tick_bboxes\u001b[39m(\u001b[39mself\u001b[39m, ticks, renderer):\n\u001b[1;32m   1084\u001b[0m     \u001b[39m\"\"\"Return lists of bboxes for ticks' label1's and label2's.\"\"\"\u001b[39;00m\n\u001b[0;32m-> 1085\u001b[0m     \u001b[39mreturn\u001b[39;00m ([tick\u001b[39m.\u001b[39mlabel1\u001b[39m.\u001b[39mget_window_extent(renderer)\n\u001b[1;32m   1086\u001b[0m              \u001b[39mfor\u001b[39;00m tick \u001b[39min\u001b[39;00m ticks \u001b[39mif\u001b[39;00m tick\u001b[39m.\u001b[39mlabel1\u001b[39m.\u001b[39mget_visible()],\n\u001b[1;32m   1087\u001b[0m             [tick\u001b[39m.\u001b[39mlabel2\u001b[39m.\u001b[39mget_window_extent(renderer)\n\u001b[1;32m   1088\u001b[0m              \u001b[39mfor\u001b[39;00m tick \u001b[39min\u001b[39;00m ticks \u001b[39mif\u001b[39;00m tick\u001b[39m.\u001b[39mlabel2\u001b[39m.\u001b[39mget_visible()])\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/axis.py:1085\u001b[0m, in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m   1083\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39m_get_tick_bboxes\u001b[39m(\u001b[39mself\u001b[39m, ticks, renderer):\n\u001b[1;32m   1084\u001b[0m     \u001b[39m\"\"\"Return lists of bboxes for ticks' label1's and label2's.\"\"\"\u001b[39;00m\n\u001b[0;32m-> 1085\u001b[0m     \u001b[39mreturn\u001b[39;00m ([tick\u001b[39m.\u001b[39;49mlabel1\u001b[39m.\u001b[39;49mget_window_extent(renderer)\n\u001b[1;32m   1086\u001b[0m              \u001b[39mfor\u001b[39;00m tick \u001b[39min\u001b[39;00m ticks \u001b[39mif\u001b[39;00m tick\u001b[39m.\u001b[39mlabel1\u001b[39m.\u001b[39mget_visible()],\n\u001b[1;32m   1087\u001b[0m             [tick\u001b[39m.\u001b[39mlabel2\u001b[39m.\u001b[39mget_window_extent(renderer)\n\u001b[1;32m   1088\u001b[0m              \u001b[39mfor\u001b[39;00m tick \u001b[39min\u001b[39;00m ticks \u001b[39mif\u001b[39;00m tick\u001b[39m.\u001b[39mlabel2\u001b[39m.\u001b[39mget_visible()])\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/text.py:910\u001b[0m, in \u001b[0;36mText.get_window_extent\u001b[0;34m(self, renderer, dpi)\u001b[0m\n\u001b[1;32m    907\u001b[0m     \u001b[39mraise\u001b[39;00m \u001b[39mRuntimeError\u001b[39;00m(\u001b[39m'\u001b[39m\u001b[39mCannot get window extent w/o renderer\u001b[39m\u001b[39m'\u001b[39m)\n\u001b[1;32m    909\u001b[0m \u001b[39mwith\u001b[39;00m cbook\u001b[39m.\u001b[39m_setattr_cm(\u001b[39mself\u001b[39m\u001b[39m.\u001b[39mfigure, dpi\u001b[39m=\u001b[39mdpi):\n\u001b[0;32m--> 910\u001b[0m     bbox, info, descent \u001b[39m=\u001b[39m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_get_layout(\u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_renderer)\n\u001b[1;32m    911\u001b[0m     x, y \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mget_unitless_position()\n\u001b[1;32m    912\u001b[0m     x, y \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mget_transform()\u001b[39m.\u001b[39mtransform((x, y))\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/text.py:309\u001b[0m, in \u001b[0;36mText._get_layout\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m    306\u001b[0m ys \u001b[39m=\u001b[39m []\n\u001b[1;32m    308\u001b[0m \u001b[39m# Full vertical extent of font, including ascenders and descenders:\u001b[39;00m\n\u001b[0;32m--> 309\u001b[0m _, lp_h, lp_d \u001b[39m=\u001b[39m renderer\u001b[39m.\u001b[39;49mget_text_width_height_descent(\n\u001b[1;32m    310\u001b[0m     \u001b[39m\"\u001b[39;49m\u001b[39mlp\u001b[39;49m\u001b[39m\"\u001b[39;49m, \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_fontproperties,\n\u001b[1;32m    311\u001b[0m     ismath\u001b[39m=\u001b[39;49m\u001b[39m\"\u001b[39;49m\u001b[39mTeX\u001b[39;49m\u001b[39m\"\u001b[39;49m \u001b[39mif\u001b[39;49;00m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49mget_usetex() \u001b[39melse\u001b[39;49;00m \u001b[39mFalse\u001b[39;49;00m)\n\u001b[1;32m    312\u001b[0m min_dy \u001b[39m=\u001b[39m (lp_h \u001b[39m-\u001b[39m lp_d) \u001b[39m*\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_linespacing\n\u001b[1;32m    314\u001b[0m \u001b[39mfor\u001b[39;00m i, line \u001b[39min\u001b[39;00m \u001b[39menumerate\u001b[39m(lines):\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/backends/backend_agg.py:259\u001b[0m, in \u001b[0;36mRendererAgg.get_text_width_height_descent\u001b[0;34m(self, s, prop, ismath)\u001b[0m\n\u001b[1;32m    257\u001b[0m     texmanager \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mget_texmanager()\n\u001b[1;32m    258\u001b[0m     fontsize \u001b[39m=\u001b[39m prop\u001b[39m.\u001b[39mget_size_in_points()\n\u001b[0;32m--> 259\u001b[0m     w, h, d \u001b[39m=\u001b[39m texmanager\u001b[39m.\u001b[39;49mget_text_width_height_descent(\n\u001b[1;32m    260\u001b[0m         s, fontsize, renderer\u001b[39m=\u001b[39;49m\u001b[39mself\u001b[39;49m)\n\u001b[1;32m    261\u001b[0m     \u001b[39mreturn\u001b[39;00m w, h, d\n\u001b[1;32m    263\u001b[0m \u001b[39mif\u001b[39;00m ismath:\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/texmanager.py:338\u001b[0m, in \u001b[0;36mTexManager.get_text_width_height_descent\u001b[0;34m(self, tex, fontsize, renderer)\u001b[0m\n\u001b[1;32m    336\u001b[0m dpi_fraction \u001b[39m=\u001b[39m renderer\u001b[39m.\u001b[39mpoints_to_pixels(\u001b[39m1.\u001b[39m) \u001b[39mif\u001b[39;00m renderer \u001b[39melse\u001b[39;00m \u001b[39m1\u001b[39m\n\u001b[1;32m    337\u001b[0m \u001b[39mwith\u001b[39;00m dviread\u001b[39m.\u001b[39mDvi(dvifile, \u001b[39m72\u001b[39m \u001b[39m*\u001b[39m dpi_fraction) \u001b[39mas\u001b[39;00m dvi:\n\u001b[0;32m--> 338\u001b[0m     page, \u001b[39m=\u001b[39m dvi\n\u001b[1;32m    339\u001b[0m \u001b[39m# A total height (including the descent) needs to be returned.\u001b[39;00m\n\u001b[1;32m    340\u001b[0m \u001b[39mreturn\u001b[39;00m page\u001b[39m.\u001b[39mwidth, page\u001b[39m.\u001b[39mheight \u001b[39m+\u001b[39m page\u001b[39m.\u001b[39mdescent, page\u001b[39m.\u001b[39mdescent\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/dviread.py:237\u001b[0m, in \u001b[0;36mDvi.__iter__\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    221\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39m__iter__\u001b[39m(\u001b[39mself\u001b[39m):\n\u001b[1;32m    222\u001b[0m     \u001b[39m\"\"\"\u001b[39;00m\n\u001b[1;32m    223\u001b[0m \u001b[39m    Iterate through the pages of the file.\u001b[39;00m\n\u001b[1;32m    224\u001b[0m \n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m    235\u001b[0m \u001b[39m        integers.\u001b[39;00m\n\u001b[1;32m    236\u001b[0m \u001b[39m    \"\"\"\u001b[39;00m\n\u001b[0;32m--> 237\u001b[0m     \u001b[39mwhile\u001b[39;00m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_read():\n\u001b[1;32m    238\u001b[0m         \u001b[39myield\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_output()\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/dviread.py:316\u001b[0m, in \u001b[0;36mDvi._read\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    314\u001b[0m \u001b[39mwhile\u001b[39;00m \u001b[39mTrue\u001b[39;00m:\n\u001b[1;32m    315\u001b[0m     byte \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mfile\u001b[39m.\u001b[39mread(\u001b[39m1\u001b[39m)[\u001b[39m0\u001b[39m]\n\u001b[0;32m--> 316\u001b[0m     \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_dtable[byte](\u001b[39mself\u001b[39;49m, byte)\n\u001b[1;32m    317\u001b[0m     name \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_dtable[byte]\u001b[39m.\u001b[39m\u001b[39m__name__\u001b[39m\n\u001b[1;32m    318\u001b[0m     \u001b[39mif\u001b[39;00m name \u001b[39m==\u001b[39m \u001b[39m\"\u001b[39m\u001b[39m_push\u001b[39m\u001b[39m\"\u001b[39m:\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/dviread.py:166\u001b[0m, in \u001b[0;36m_dispatch.<locals>.decorate.<locals>.wrapper\u001b[0;34m(self, byte)\u001b[0m\n\u001b[1;32m    164\u001b[0m \u001b[39mif\u001b[39;00m state \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m \u001b[39mand\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mstate \u001b[39m!=\u001b[39m state:\n\u001b[1;32m    165\u001b[0m     \u001b[39mraise\u001b[39;00m \u001b[39mValueError\u001b[39;00m(\u001b[39m\"\u001b[39m\u001b[39mstate precondition failed\u001b[39m\u001b[39m\"\u001b[39m)\n\u001b[0;32m--> 166\u001b[0m \u001b[39mreturn\u001b[39;00m method(\u001b[39mself\u001b[39;49m, \u001b[39m*\u001b[39;49m[f(\u001b[39mself\u001b[39;49m, byte\u001b[39m-\u001b[39;49m\u001b[39mmin\u001b[39;49m) \u001b[39mfor\u001b[39;49;00m f \u001b[39min\u001b[39;49;00m get_args])\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/dviread.py:467\u001b[0m, in \u001b[0;36mDvi._fnt_def\u001b[0;34m(self, k, c, s, d, a, l)\u001b[0m\n\u001b[1;32m    465\u001b[0m \u001b[39m@_dispatch\u001b[39m(\u001b[39mmin\u001b[39m\u001b[39m=\u001b[39m\u001b[39m243\u001b[39m, \u001b[39mmax\u001b[39m\u001b[39m=\u001b[39m\u001b[39m246\u001b[39m, args\u001b[39m=\u001b[39m(\u001b[39m'\u001b[39m\u001b[39molen1\u001b[39m\u001b[39m'\u001b[39m, \u001b[39m'\u001b[39m\u001b[39mu4\u001b[39m\u001b[39m'\u001b[39m, \u001b[39m'\u001b[39m\u001b[39mu4\u001b[39m\u001b[39m'\u001b[39m, \u001b[39m'\u001b[39m\u001b[39mu4\u001b[39m\u001b[39m'\u001b[39m, \u001b[39m'\u001b[39m\u001b[39mu1\u001b[39m\u001b[39m'\u001b[39m, \u001b[39m'\u001b[39m\u001b[39mu1\u001b[39m\u001b[39m'\u001b[39m))\n\u001b[1;32m    466\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39m_fnt_def\u001b[39m(\u001b[39mself\u001b[39m, k, c, s, d, a, l):\n\u001b[0;32m--> 467\u001b[0m     \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_fnt_def_real(k, c, s, d, a, l)\n",
      "File \u001b[0;32m~/opt/miniconda3/envs/DS/lib/python3.9/site-packages/matplotlib/dviread.py:474\u001b[0m, in \u001b[0;36mDvi._fnt_def_real\u001b[0;34m(self, k, c, s, d, a, l)\u001b[0m\n\u001b[1;32m    472\u001b[0m tfm \u001b[39m=\u001b[39m _tfmfile(fontname)\n\u001b[1;32m    473\u001b[0m \u001b[39mif\u001b[39;00m tfm \u001b[39mis\u001b[39;00m \u001b[39mNone\u001b[39;00m:\n\u001b[0;32m--> 474\u001b[0m     \u001b[39mraise\u001b[39;00m \u001b[39mFileNotFoundError\u001b[39;00m(\u001b[39m\"\u001b[39m\u001b[39mmissing font metrics file: \u001b[39m\u001b[39m%s\u001b[39;00m\u001b[39m\"\u001b[39m \u001b[39m%\u001b[39m fontname)\n\u001b[1;32m    475\u001b[0m \u001b[39mif\u001b[39;00m c \u001b[39m!=\u001b[39m \u001b[39m0\u001b[39m \u001b[39mand\u001b[39;00m tfm\u001b[39m.\u001b[39mchecksum \u001b[39m!=\u001b[39m \u001b[39m0\u001b[39m \u001b[39mand\u001b[39;00m c \u001b[39m!=\u001b[39m tfm\u001b[39m.\u001b[39mchecksum:\n\u001b[1;32m    476\u001b[0m     \u001b[39mraise\u001b[39;00m \u001b[39mValueError\u001b[39;00m(\u001b[39m'\u001b[39m\u001b[39mtfm checksum mismatch: \u001b[39m\u001b[39m%s\u001b[39;00m\u001b[39m'\u001b[39m \u001b[39m%\u001b[39m n)\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: missing font metrics file: cmr10"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 194.4x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(2.7, 3.))\n",
    "fontsize = 18\n",
    "ms = 130\n",
    "\n",
    "norm_acc = {\"IBP\":25.92, \"SABR\":28.85, \"SORTNET\":25.69, \"TAPS\":28.34, \"STAPS\":28.98}\n",
    "cert_acc = {\"IBP\":17.87, \"SABR\":20.46, \"SORTNET\":18.18, \"TAPS\":20.82, \"STAPS\":22.16}\n",
    "\n",
    "# p1 = ax.scatter(norm_acc[\"IBP\"], cert_acc[\"IBP\"], label=\"IBP\", color=c1, s=ms, marker=\"o\")\n",
    "# p2 = ax.scatter(norm_acc[\"SABR\"], cert_acc[\"SABR\"],label=\"SABR\", color=c4, s=ms, marker=\"d\")\n",
    "# p3 = ax.scatter(norm_acc[\"TAPS\"], cert_acc[\"TAPS\"],label=\"TAPS\", color=c3, s=ms, marker=\"s\")\n",
    "\n",
    "# ax.set_ylabel('Certified Accuracy', fontsize=fontsize, ha=\"left\", rotation=0)\n",
    "# ax.set_xlabel(\"Standard Accuracy\", fontsize=fontsize)\n",
    "# ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "# plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "# plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "# # ax.set_xlim([0.905,0.93])\n",
    "# # ax.set_ylim([0.850,0.875])\n",
    "# ax.set_facecolor((0.98, 0.98, 0.98))\n",
    "# ax.spines['top'].set_visible(False)\n",
    "# ax.spines['right'].set_visible(False)\n",
    "# # ax.spines['left'].set_visible(False)\n",
    "# # ax.spines['bottom'].set_visible(False)\n",
    "# ax.grid(False)\n",
    "# ax.set_aspect('equal', 'box')\n",
    "\n",
    "# plt.tick_params(\n",
    "#     axis='both',          # changes apply to the x-axis\n",
    "#     which='both',      # both major and minor ticks are affected\n",
    "#     bottom=False,      # ticks along the bottom edge are off\n",
    "#     top=False,         # ticks along the top edge are off\n",
    "#     left=False,\n",
    "#     labelbottom=False,\n",
    "#     labelleft=False)\n",
    "# # ax.plot(1, 0.850, \">k\", transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "# # ax.plot(0.905, 1, \"^k\", transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "\n",
    "# #\n",
    "# plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.08), fontsize=fontsize*0.8, ncol=2,\n",
    "#           frameon=False, handlelength=1)\n",
    "\n",
    "# leg1 = plt.legend(handles=[p1,p2], ncol=2, loc='upper center', bbox_to_anchor=(0.5, -0.2), fontsize=fontsize*0.8,\n",
    "#           frameon=False, handlelength=1)\n",
    "# plt.gca().add_artist(leg1)\n",
    "# leg1 = plt.legend(handles=[p3], ncol=1, loc='upper center', bbox_to_anchor=(0.5, -0.36), fontsize=fontsize*0.8,\n",
    "#           frameon=False, handlelength=1)\n",
    "\n",
    "\n",
    "# fig_name = \"/Users/mark/Projects/TAPS/sampling-cert-training-paper/paper/figures/intro_scatter\"\n",
    "# plt.savefig(fig_name+\".png\", bbox_inches=\"tight\", pad_inches=0.12 )\n",
    "# plt.savefig(fig_name + \".pdf\", bbox_inches=\"tight\", pad_inches=0.12)\n",
    "# plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> code/plot_exact_tightness.py <==
import matplotlib.pyplot as plt
import numpy as np
import os
import json
import pandas as pd
from matplotlib import rcParams
import matplotlib.patches as mpatches
from matplotlib.lines import Line2D
import seaborn as sb


rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
rcParams['font.family'] = 'serif'
rcParams['font.sans-serif'] = ['Palatio']
rcParams['text.usetex'] = True
rcParams['text.latex.preamble'] = r'\usepackage{amsfonts}'

colors = ["#56641a", "#c0affb", "#00678a", "#984464", "#5eccab", "#cdcdcd"]
c1 = colors[4]
c2 = colors[1]
c3 = colors[2]
c4 = colors[3]
c5 = colors[5]

fig_height = 3.0

def plot_approx_error(baseline_model, ax):
    root = f"exact_tightness/{baseline_model}_results"
    root = os.path.join(os.path.dirname(__file__),root)

    IBP_bounds = (np.load(os.path.join(root, "IBP.npy"))).reshape(-1, 9)
    PGD_bounds = (np.load(os.path.join(root, "PGD.npy"))).reshape(-1, 9)
    TAPS_bounds = (np.load(os.path.join(root, "TAPS.npy"))).reshape(-1, 9)
    MILP_bounds = (np.load(os.path.join(root, "MILP.npy"))).reshape(-1, 9)
    SABR_bounds = (np.load(os.path.join(root, "SABR.npy"))).reshape(-1, 9)
    STAPS_bounds = (np.load(os.path.join(root, "STAPS.npy"))).reshape(-1, 9)
    print(f"Robust Accu:", (MILP_bounds.max(1)<0).mean())

    # The estimated largest logit gap
    PGD_diff = PGD_bounds.max(1)-MILP_bounds.max(1)
    filter = PGD_diff <= 0 # numerical error
    PGD_diff = (PGD_bounds.max(1)-MILP_bounds.max(1))[filter]
    IBP_diff = (IBP_bounds.max(1)-MILP_bounds.max(1))[filter]
    TAPS_diff = (TAPS_bounds.max(1)-MILP_bounds.max(1))[filter]
    SABR_diff = (SABR_bounds.max(1)-MILP_bounds.max(1))[filter]
    STAPS_diff = (STAPS_bounds.max(1)-MILP_bounds.max(1))[filter]



    # PGD_diff = PGD_diff[(PGD_diff <= 0) & (PGD_diff >= -2)] # filter numerical imprecision
    # # lim to (-2, 2)
    # IBP_diff = IBP_diff[(IBP_diff <= 2) & (IBP_diff >= -2)]
    # TAPS_diff = TAPS_diff[(TAPS_diff <= 2) & (TAPS_diff >= -2)]
    # SABR_diff = SABR_diff[(SABR_diff <= 2) & (SABR_diff >= -2)]



    ax.vlines(0, 0, 100, color="black", lw=1, zorder=11)
    ax.hist(IBP_diff, bins=bins, density=True, color=c1, histtype="step", label="IBP", lw=3)
    ax.hist(PGD_diff, bins=bins, density=True, color=c2, histtype="step", label="PGD", lw=3)
    ax.hist(SABR_diff, bins=bins, density=True, color=c4, histtype="step", label="SABR", lw=3)
    ax.hist(TAPS_diff, bins=bins, density=True, color=c3, histtype="stepfilled", label="TAPS", lw=3, zorder=10)
    # ax.hist(STAPS_diff, bins=bins, density=True, color=c5, histtype="step", label="STAPS", lw=3, zorder=10)

mode = "STAPS" # IBP or TAPS
if mode == "IBP":
    fig, ax = plt.subplots(figsize=(5/4*fig_height, fig_height))
else:
    fig, ax = plt.subplots(figsize=(7/4*fig_height, fig_height))

fontsize=18

ax.set_facecolor( (0.98, 0.98, 0.98) )
ax.set_yticks([], [])
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.xaxis.label.set_size(20)
ax.yaxis.set_label_coords(0.0, 1.03)
plt.setp(ax.get_xticklabels(), fontsize=fontsize)
plt.setp(ax.get_yticklabels(), fontsize=fontsize)
if mode == "IBP":
    bins = np.arange(-2.01,2.001,0.02)
else:
    bins = np.arange(-2.025,2.001,0.02)

plot_approx_error(mode, ax)

ax.set_ylabel("Frequency", fontsize=fontsize, rotation=0, ha="left")
ax.set_xlabel("Bound Tightness")
if mode == "IBP":
    ax.set_xlim(-0.5, 0.5)
    ax.set_xticks([-0.5,0,0.5], [-0.5,0,0.5], fontsize=fontsize)
    ax.set_ylim(0, 50)
else:
    ax.set_xlim(-1, 2)
    ax.set_xticks([-1,0,1,2], [-1,0,1,2], fontsize=fontsize)
    ax.set_ylim(0, 20)

if mode == "SABR":
    ax.legend(bbox_to_anchor=(1.05, 0.9), fontsize=fontsize, frameon=False)

plt.legend()
plt.tight_layout()
plt.savefig(os.path.join(os.path.dirname(__file__),"..","figures",f"exact_tightness_{mode}_2.pdf"))


# ------- plot effect of TAPS over IBP + STAPS over SABR ------- #
def plot_diff(models, ax, method="TAPS"):
    for i, m in enumerate(models):
        root = f"exact_tightness/{m}_results"
        root = os.path.join(os.path.dirname(__file__),root)
        IBP_bounds = (np.load(os.path.join(root, "IBP.npy"))).reshape(-1, 9)
        TAPS_bounds = (np.load(os.path.join(root, "TAPS.npy"))).reshape(-1, 9)
        SABR_bounds = (np.load(os.path.join(root, "SABR.npy"))).reshape(-1, 9)
        STAPS_bounds = (np.load(os.path.join(root, "STAPS.npy"))).reshape(-1, 9)

        TAPS_effect = (TAPS_bounds - IBP_bounds).reshape(-1)
        STAPS_effect = (STAPS_bounds - SABR_bounds).reshape(-1)

        effect = eval(f"{method}_effect")
        # ax.vlines(0, 0, 100, color="black", lw=1, zorder=11)
        if method == "TAPS":
            bins = np.arange(-10,1,0.1)
        else:
            bins = np.arange(-10,1,0.05)
        ax.hist(effect, density=True, color=eval(f"c{i+1}"), histtype="step", label=m, lw=3, bins=bins)
        # sb.histplot(effect, ax=ax, color=eval(f"c{i+1}"), label=m, stat="density", kde=True, fill=False)

methods = ["TAPS","STAPS"]
for method in methods:
    if method != "STAPS":
        fig, ax = plt.subplots(figsize=(5/4*fig_height, fig_height))
    else:
        fig, ax = plt.subplots(figsize=(7/4*fig_height, fig_height))

    fontsize=18

    ax.set_facecolor( (0.98, 0.98, 0.98) )
    ax.set_yticks([], [])
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['left'].set_visible(False)
    ax.xaxis.label.set_size(20)
    ax.yaxis.set_label_coords(0.0, 1.03)
    plt.setp(ax.get_xticklabels(), fontsize=fontsize)
    plt.setp(ax.get_yticklabels(), fontsize=fontsize)

    plot_diff(["IBP", "SABR", "TAPS", "STAPS"], ax, method=method)
    if method == "STAPS":
        ax.legend(bbox_to_anchor=(1.05, 0.9), fontsize=fontsize, frameon=False)
        ax.set_xlabel("STAPS $-$ SABR")
        ax.set_xlim([-1.5,0.1])
        ax.set_xticks(np.arange(-1.5,0.1,0.5))
    else:
        ax.set_xlabel(f"TAPS $-$ IBP")
        ax.set_xlim([-4,0.3])
        ax.set_xticks(np.arange(-4,0.1,1.))
    ax.set_ylabel("Frequency", fontsize=fontsize, rotation=0, ha="left")
    plt.tight_layout()
    plt.savefig(os.path.join(os.path.dirname(__file__),"..","figures",f"{method}_effect.pdf"))


==> code/plot_exact_tightness_copy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "from matplotlib import rcParams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "outputs": [],
   "source": [
    "rcParams['pdf.fonttype'] = 42\n",
    "rcParams['ps.fonttype'] = 42\n",
    "rcParams['font.family'] = 'serif'\n",
    "rcParams['font.sans-serif'] = ['Palatio']\n",
    "rcParams['text.usetex'] = True\n",
    "rcParams['text.latex.preamble'] = r'\\usepackage{amsfonts}'\n",
    "\n",
    "colors = [\"#56641a\", \"#c0affb\", \"#00678a\", \"#984464\", \"#5eccab\", \"#cdcdcd\"]\n",
    "c0 = colors[0]\n",
    "c1 = colors[4]\n",
    "c2 = colors[1]\n",
    "c3 = colors[2]\n",
    "c4 = colors[3]\n",
    "c5 = colors[5]\n"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 528x220 with 1 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 528x220 with 1 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mode = \"IBP\" # IBP or TAPS\n",
    "\n",
    "fig_height = 2.2\n",
    "\n",
    "\n",
    "for mode in [\"IBP\", \"SABR\"]:\n",
    "\n",
    "    if mode == \"TAPS\":\n",
    "        fig, ax = plt.subplots(figsize=(3.05*fig_height, fig_height))\n",
    "    else:\n",
    "        fig, ax = plt.subplots(figsize=(2.4*fig_height, fig_height))\n",
    "\n",
    "    fontsize=18\n",
    "\n",
    "    ax.set_facecolor( (0.98, 0.98, 0.98) )\n",
    "    ax.set_yticks([], [])\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['left'].set_visible(False)\n",
    "    ax.xaxis.label.set_size(20)\n",
    "    ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "    plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "    plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "    n=50.\n",
    "    if mode == \"IBP\":\n",
    "        d = 0.8 / n\n",
    "    elif mode == \"TAPS\":\n",
    "        d = 2. / n\n",
    "    elif mode == \"SABR\":\n",
    "        d = 1.5 / n\n",
    "    else:\n",
    "        assert False\n",
    "\n",
    "    bins = np.concatenate([np.arange(-d/2,-5.-d/2.,-d)[::-1], np.arange(d/2,5.+d/2.+d/100.,d)], 0)\n",
    "\n",
    "    root_path = f\"exact_tightness/{mode}_results\"\n",
    "    IBP_bounds = (np.load(os.path.join(root_path, \"IBP.npy\"))).reshape(-1, 9)\n",
    "    PGD_bounds = (np.load(os.path.join(root_path, \"PGD.npy\"))).reshape(-1, 9)\n",
    "    # TAPS_bounds = (np.load(os.path.join(root_path, \"TAPS.npy\"))).reshape(-1, 9)\n",
    "    MILP_bounds = (np.load(os.path.join(root_path, \"MILP.npy\"))).reshape(-1, 9)\n",
    "    small_SABR_bounds = (np.load(os.path.join(root_path, \"small_SABR.npy\"))).reshape(-1, 9)\n",
    "    SABR_bounds = (np.load(os.path.join(root_path, \"large_SABR.npy\"))).reshape(-1, 9)\n",
    "\n",
    "\n",
    "    # The estimated largest logit gap\n",
    "    idxs = np.expand_dims(MILP_bounds.argmax(1),1)\n",
    "\n",
    "    PGD_diff = np.take_along_axis(PGD_bounds-MILP_bounds, idxs, 1).flatten()\n",
    "    filter = PGD_diff <= 0 # numerical error\n",
    "    # filter = np.ones_like(filter)\n",
    "    PGD_diff = PGD_diff[filter]\n",
    "    IBP_diff = np.take_along_axis(IBP_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "    # TAPS_diff = np.take_along_axis(TAPS_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "    SABR_diff = np.take_along_axis(SABR_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "    small_SABR_diff = np.take_along_axis(small_SABR_bounds-MILP_bounds, idxs, 1).flatten()[filter]\n",
    "\n",
    "\n",
    "    ax.vlines(0, 0, 100, color=\"black\", lw=1, zorder=20)\n",
    "    ax.hist(IBP_diff, bins=bins, density=True, color=c4, histtype=\"step\", label=\"IBP\", lw=3)\n",
    "    ax.hist(PGD_diff, bins=bins, density=True, color=c5, histtype=\"step\", label=\"PGD\", lw=3)\n",
    "    # ax.hist(small_SABR_diff, bins=bins, density=True, histtype=\"step\", label=\"small_SABR\")\n",
    "    ax.hist(SABR_diff, bins=bins, density=True, color=c1, histtype=\"stepfilled\", label=\"SABR\", lw=3)\n",
    "    # ax.hist(TAPS_diff, bins=bins, density=True, color=c3, histtype=\"stepfilled\", label=\"TAPS\", lw=3, zorder=1)\n",
    "\n",
    "    ax.set_ylabel(\"Frequency\", fontsize=fontsize, rotation=0, ha=\"left\")\n",
    "    ax.set_xlabel(\"Loss Approximation Error\")\n",
    "    if mode == \"IBP\":\n",
    "        ax.set_xlim(-0.4, 0.4)\n",
    "        ax.set_xticks([-0.4,0,0.4], fontsize=fontsize)\n",
    "        ax.set_ylim(0, 20)\n",
    "    elif mode == \"SABR\":\n",
    "        ax.set_xlim(-0.5, 1)\n",
    "        ax.set_xticks([-0.5,0,0.5,1], fontsize=fontsize)\n",
    "        ax.set_ylim(0, 20)\n",
    "\n",
    "\n",
    "    if mode == \"SABR\":\n",
    "        ax.legend(bbox_to_anchor=(1.05, 0.55), loc='center left', fontsize=fontsize, frameon=False,ncol=1)\n",
    "\n",
    "\n",
    "    # plt.tight_layout()\n",
    "    # plt.savefig(f\"exact_tightness_{mode}.pdf\")\n",
    "    plt.savefig(f\"/Users/mark/Projects/TAPS/sampling-cert-training-paper/paper/figures/SABR_exact_tightness_{mode}.png\", bbox_inches=\"tight\", pad_inches=0.12)\n",
    "    plt.savefig(f\"/Users/mark/Projects/TAPS/sampling-cert-training-paper/paper/figures/SABR_exact_tightness_{mode}.pdf\", bbox_inches=\"tight\", pad_inches=0.12)\n"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "outputs": [],
   "source": [],
   "metadata": {
    "collapsed": false
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> code/plot_grad_connector.py <==
import matplotlib.pyplot as plt
import numpy as np
import os
import json
import pandas as pd
from matplotlib import rcParams
import matplotlib.patches as mpatches
from matplotlib.lines import Line2D

mode = "Natural" # TAPS or Natural

rcParams["pdf.fonttype"] = 42
rcParams["ps.fonttype"] = 42
rcParams["font.family"] = "serif"
rcParams["font.sans-serif"] = ["Palatio"]
rcParams["text.usetex"] = True
rcParams["text.latex.preamble"] = r"\usepackage{amsfonts}"

c_list = [0, 0.25, 0.5, 0.75, 1]
TAPS_list = [53.68, 56.08, 56.88, 56.17, 56.23]
nat_list = [66.67, 70.65, 71.28, 71.56, 71.06]

fontsize = 18
fig, ax = plt.subplots(1, 1, figsize=(3, 3))

ax.set_facecolor((0.98, 0.98, 0.98))
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)
ax.spines["left"].set_visible(False)
# ax.spines['bottom'].set_visible(False)
ax.grid(False)
plt.setp(ax.get_xticklabels(), fontsize=fontsize)
plt.setp(ax.get_yticklabels(), fontsize=fontsize)
ax.xaxis.label.set_size(20)
ax.yaxis.set_label_coords(0.0, 1.03)
ax.set_xticks(c_list, c_list)
ax.set_xlabel("$c$")

if mode == "TAPS":
    ax.plot(c_list, TAPS_list, label="TAPS", lw=2)
    ax.set_ylabel("TAPS Accuracy [\%]", fontsize=fontsize, rotation=0, ha="left")
    ax.set_yticks([53, 55, 57], [53, 55, 57])
else:
    ax.plot(c_list, nat_list, label="Natural", lw=2)
    ax.set_ylabel("Natural Accuracy [\%]", fontsize=fontsize, rotation=0, ha="left")
    ax.set_yticks([66, 68, 70, 72], [66, 68, 70, 72])


# plt.legend(fontsize=fontsize)
plt.tight_layout()
plt.savefig(f"grad_connector_{mode}.pdf")


==> code/plot_performance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "from matplotlib import rcParams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "mpl.rcParams.update(mpl.rcParamsDefault)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [],
   "source": [
    "rcParams['pdf.fonttype'] = 42\n",
    "rcParams['ps.fonttype'] = 42\n",
    "rcParams['font.family'] = 'serif'\n",
    "rcParams['font.sans-serif'] = ['Palatio']\n",
    "rcParams['text.usetex'] = False\n",
    "rcParams['text.latex.preamble'] = r'\\usepackage{amsfonts}'\n",
    "\n",
    "colors = [\"#56641a\", \"#c0affb\", \"#00678a\", \"#984464\", \"#5eccab\", \"#cdcdcd\"]\n",
    "c0 = colors[0]\n",
    "c1 = colors[4]\n",
    "c2 = colors[1]\n",
    "c3 = colors[2]\n",
    "c4 = colors[3]\n",
    "\n",
    "fontsize = 18\n",
    "ms = 130"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close(\"all\")\n",
    "fig, ax = plt.subplots(figsize=(3, 4.))\n",
    "\n",
    "norm_acc = {\"IBP\":0.2592, \"SABR\":0.2885, \"SORTNET\":0.2569, \"TAPS\":0.2834, \"STAPS\":0.2898}\n",
    "cert_acc = {\"IBP\":0.1787, \"SABR\":0.2046, \"SORTNET\":0.1818, \"TAPS\":0.2082, \"STAPS\":0.2216}\n",
    "\n",
    "p1 = ax.scatter(norm_acc[\"IBP\"], cert_acc[\"IBP\"], label=\"IBP\", color=c1, s=ms, marker=\"o\")\n",
    "p2 = ax.scatter(norm_acc[\"SABR\"], cert_acc[\"SABR\"],label=\"SABR\", color=c4, s=ms, marker=\"d\")\n",
    "p3 = ax.scatter(norm_acc[\"TAPS\"], cert_acc[\"TAPS\"],label=\"TAPS\", color=c3, s=ms, marker=\"s\")\n",
    "p4 = ax.scatter(norm_acc[\"STAPS\"], cert_acc[\"STAPS\"],label=\"STAPS\", color=c2, s=ms, marker=\"p\")\n",
    "p5 = ax.scatter(norm_acc[\"SORTNET\"], cert_acc[\"SORTNET\"],label=\"SORTNET\", color=c0, s=ms, marker=\"*\")\n",
    "\n",
    "\n",
    "\n",
    "ax.set_ylabel('Cert. Acc. [%]', fontsize=fontsize, ha=\"left\", rotation=0)\n",
    "ax.set_xlabel(\"Std. Acc. [%]\", fontsize=fontsize)\n",
    "ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "ax.set_xlim([0.24,0.31])\n",
    "ax.set_ylim([0.17,0.23])\n",
    "ax.set_facecolor((0.98, 0.98, 0.98))\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# ax.spines['left'].set_visible(False)\n",
    "# ax.spines['bottom'].set_visible(False)\n",
    "ax.grid(False)\n",
    "ax.set_aspect('equal', 'box')\n",
    "\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=True,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    left=True,\n",
    "    labelbottom=True,\n",
    "    labelleft=True)\n",
    "# ax.plot(1, 0.850, \">k\", transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "# ax.plot(0.905, 1, \"^k\", transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "plt.xticks([0.25, 0.28, 0.31], [25, 28, 31])\n",
    "plt.yticks([0.17, 0.20, 0.23], [17, 20, 23])\n",
    "#\n",
    "# plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.08), fontsize=fontsize*0.8, ncol=4,\n",
    "#           frameon=False, handlelength=1)\n",
    "\n",
    "# leg1 = plt.legend(handles=[p1,p2,p3,p4,p5], ncol=3, loc='upper center', bbox_to_anchor=(0.5, -0.2), fontsize=fontsize*0.8,\n",
    "#           frameon=False, handlelength=1)\n",
    "# ax.add_artist(leg1)\n",
    "\n",
    "# leg1 = plt.legend(handles=[p1,p2,p3,p4], ncol=5, loc='upper center', bbox_to_anchor=(0.5, -0.36), fontsize=fontsize*0.8,\n",
    "#           frameon=False, handlelength=1)\n",
    "\n",
    "plt.show()\n",
    "# plt.tight_layout()\n",
    "# plt.savefig(\"performance_TI.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.close(\"all\")\n",
    "fig, ax = plt.subplots(figsize=(3, 4.))\n",
    "\n",
    "norm_acc = {\"IBP\":0.6684, \"SABR\":0.7924, \"SORTNET\":0.6772, \"TAPS\":0.7509, \"STAPS\":0.7976}\n",
    "cert_acc = {\"IBP\":0.5285, \"SABR\":0.6284, \"SORTNET\":0.5694, \"TAPS\":0.6156, \"STAPS\":0.6298}\n",
    "\n",
    "p1 = ax.scatter(norm_acc[\"IBP\"], cert_acc[\"IBP\"], label=\"IBP\", color=c1, s=ms, marker=\"o\")\n",
    "p2 = ax.scatter(norm_acc[\"SABR\"], cert_acc[\"SABR\"],label=\"SABR\", color=c4, s=ms, marker=\"d\")\n",
    "p3 = ax.scatter(norm_acc[\"TAPS\"], cert_acc[\"TAPS\"],label=\"TAPS\", color=c3, s=ms, marker=\"s\")\n",
    "p4 = ax.scatter(norm_acc[\"STAPS\"], cert_acc[\"STAPS\"],label=\"STAPS\", color=c2, s=ms, marker=\"p\")\n",
    "p5 = ax.scatter(norm_acc[\"SORTNET\"], cert_acc[\"SORTNET\"],label=\"SORTNET\", color=c0, s=ms, marker=\"*\")\n",
    "\n",
    "\n",
    "\n",
    "ax.set_ylabel('Cert. Acc. [%]', fontsize=fontsize, ha=\"left\", rotation=0)\n",
    "ax.set_xlabel(\"Std. Acc. [%]\", fontsize=fontsize)\n",
    "ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "ax.set_xlim([0.65,0.81])\n",
    "ax.set_ylim([0.51,0.64])\n",
    "# ax.set_aspect(1/abs((0.81-0.65)/(0.64-0.51))*(fig.get_figheight()/fig.get_figwidth()))\n",
    "\n",
    "ax.set_facecolor((0.98, 0.98, 0.98))\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# ax.spines['left'].set_visible(False)\n",
    "# ax.spines['bottom'].set_visible(False)\n",
    "ax.grid(False)\n",
    "ax.set_aspect('equal', 'box')\n",
    "\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=True,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    left=True,\n",
    "    labelbottom=True,\n",
    "    labelleft=True)\n",
    "# ax.plot(1, 0.850, \">k\", transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "# ax.plot(0.905, 1, \"^k\", transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "plt.xticks([0.65, 0.73, 0.81], [65, 73, 81])\n",
    "plt.yticks([0.51, 0.57, 0.64], [51, 57, 64])\n",
    "#\n",
    "# plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.08), fontsize=fontsize*0.8, ncol=4,\n",
    "#           frameon=False, handlelength=1)\n",
    "\n",
    "# leg1 = plt.legend(handles=[p1,p2,p3,p4,p5], ncol=3, loc='upper center', bbox_to_anchor=(0.5, -0.2), fontsize=fontsize*0.8,\n",
    "#           frameon=False, handlelength=1)\n",
    "# ax.add_artist(leg1)\n",
    "\n",
    "# leg1 = plt.legend(handles=[p1,p2,p3,p4], ncol=5, loc='upper center', bbox_to_anchor=(0.5, -0.36), fontsize=fontsize*0.8,\n",
    "#           frameon=False, handlelength=1)\n",
    "# ax.set_aspect(3/4)\n",
    "\n",
    "# plt.show()\n",
    "# plt.tight_layout()\n",
    "plt.savefig(\"performance_CIFAR.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.close(\"all\")\n",
    "fig, ax = plt.subplots(figsize=(3, 4.))\n",
    "\n",
    "\n",
    "norm_acc = {\"IBP\":0.9767, \"SABR\":0.9875, \"SORTNET\":0.9846, \"TAPS\":0.9794, \"STAPS\":0.9853}\n",
    "cert_acc = {\"IBP\":0.9310, \"SABR\":0.9340, \"SORTNET\":0.9340, \"TAPS\":0.9362, \"STAPS\":0.9351}\n",
    "\n",
    "p1 = ax.scatter(norm_acc[\"IBP\"], cert_acc[\"IBP\"], label=\"IBP\", color=c1, s=ms, marker=\"o\")\n",
    "p2 = ax.scatter(norm_acc[\"SABR\"], cert_acc[\"SABR\"],label=\"SABR\", color=c4, s=ms, marker=\"d\")\n",
    "p3 = ax.scatter(norm_acc[\"TAPS\"], cert_acc[\"TAPS\"],label=\"TAPS\", color=c3, s=ms, marker=\"s\")\n",
    "p4 = ax.scatter(norm_acc[\"STAPS\"], cert_acc[\"STAPS\"],label=\"STAPS\", color=c2, s=ms, marker=\"p\")\n",
    "p5 = ax.scatter(norm_acc[\"SORTNET\"], cert_acc[\"SORTNET\"],label=\"SORTNET\", color=c0, s=ms, marker=\"*\")\n",
    "\n",
    "ax.set_xlim([0.975,0.9885])\n",
    "ax.set_ylim([0.927,0.94])\n",
    "# ax.set_aspect(1/abs((0.9885-0.975)/(0.937-0.93))*(fig.get_figheight()/fig.get_figwidth()))\n",
    "\n",
    "ax.set_ylabel('Cert. Acc. [%]', fontsize=fontsize, ha=\"left\", rotation=0)\n",
    "ax.set_xlabel(\"Std. Acc. [%]\", fontsize=fontsize)\n",
    "ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "\n",
    "ax.set_facecolor((0.98, 0.98, 0.98))\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# ax.spines['left'].set_visible(False)\n",
    "# ax.spines['bottom'].set_visible(False)\n",
    "ax.grid(False)\n",
    "ax.set_aspect('equal', 'box')\n",
    "\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=True,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    left=True,\n",
    "    labelbottom=True,\n",
    "    labelleft=True)\n",
    "# ax.plot(1, 0.850, \">k\", transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "# ax.plot(0.905, 1, \"^k\", transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "plt.xticks([0.97, 0.98, 0.99], [97, 98, 99])\n",
    "plt.yticks([0.92, 0.93, 0.94], [92, 93, 94])\n",
    "# plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.08), fontsize=fontsize*0.8, ncol=4,\n",
    "#           frameon=False, handlelength=1)\n",
    "\n",
    "# leg1 = plt.legend(handles=[p1,p2,p3,p4,p5], ncol=3, loc='upper center', bbox_to_anchor=(0.5, -0.2), fontsize=fontsize*0.8,\n",
    "#           frameon=False, handlelength=1)\n",
    "# ax.add_artist(leg1)\n",
    "\n",
    "# leg1 = plt.legend(handles=[p1,p2,p3,p4], ncol=5, loc='upper center', bbox_to_anchor=(0.5, -0.36), fontsize=fontsize*0.8,\n",
    "#           frameon=False, handlelength=1)\n",
    "\n",
    "# plt.show()\n",
    "# plt.tight_layout()\n",
    "plt.savefig(\"performance_MNIST.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQEAAAEjCAYAAAAyiLTAAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAArq0lEQVR4nO3deVxU5f4H8M8MM+yboIgsAipuuO8ZV1xT07LNpeyKmpnicqt7u1b2u+CWlmVWptcSRMulq6m5KyriAgioyGimKbjgjiKIsgjz/f1Bc5phzgwzw+ig5/t+vXi98Dznec5zlvnMmec8gyALnTt3jrp3704A6Pnnn6cVK1ZQcnIyHT16lLZt20YfffQR+fj4EACSyWTUvXt3un37tqWbq7Hly5cTAAoKCjK63uTJkwkAAaC8vDzRdVauXEkAyM/Pj1atWkXp6em0evVq8vb2poiICFq/fr3Qxvr16x/B3ugrKioilUpFu3btEradk5NjlbajoqKENkeOHGmVNlntAUsqpaWlkZeXFymVSqMXeX5+PvXo0cPqF6UlTA2BkydP0rPPPksffvihwXVatGhBAGjRokU6y+Pj42nGjBl07949eumll+ill16ioqIia3TfZDk5OVY93g8ePCBPT0+hTUdHR8rPz69xu6z2MDsErl+/Tv7+/gSAFi5cWO36N2/epDp16jwxIWAKhUJBAGjXrl0175iVWTsEfvzxRwJAw4cPF9r97rvvat5RVmvIYaaYmBhcuXIFgYGBmDx5crXr16tXD2PGjDF3M7VaeXk5AMDe3t7GPXn0YmNjERoaiu+++07Y39jYWBv3ilmVOYmRn59P9vb2BIDef/99k+v9/vvvNHfuXLp7965oeUJCAr388svk6+tLSqWSvLy8qEePHvTtt99ScXGxzrqJiYnCOxK03vEOHTpEQ4YMIR8fH5LL5cK7vuYOwNhPTk6Ozjuo5icxMVHYrli59o/mDiMoKEhneXR0tMHjkp6eTm+88QYFBASQvb09eXp6UpcuXWjOnDkGjxUR0b179+iTTz6hpk2bkoODA9WtW5cGDhxI+/bts+qdwLlz50gmk9Hs2bOJiOjVV18V2j5+/LhJbezfv5+GDh1K/v7+pFQqyc3NjVq3bk1vv/02bdu2jcrLy2tU7/Tp06LnU5uDg4PB80okfs7u3LlD77//PjVp0kSnvqZuQUEBrVmzhkaMGEFhYWHk5uZGTk5OFBoaShMmTKA//vij2mNz/PhxioyMpODgYHJwcCBnZ2dq1qwZvfnmm/Tzzz9TSUkJERFFRESIXnPa+xEdHa1Xvnz5cpPOkVkh8MsvvwgbWLt2rTlVRanVamEgrkWLFrRy5UpKTU2l//3vf9SvXz8CQO3ataMbN24IdcQGwD7//HNq1aoVrVq1ijIyMiguLo6cnZ0pKCiI8vPzSaVS0ezZs4XBPJVKpfNTVlZGZWVlwr/FDrJYeVxcnLDszJkzRER05swZUqlU1KlTJ6Mh8Nlnn5FMJiN/f39aunQppaSk0KZNm2jEiBEEgIKDg+n333/Xq3fjxg0KCwsjABQREUGbN2+mjIwM+vHHH6l58+Y0a9Ysq4XARx99RHK5nC5dukRERFu2bBHanjx5stG6arWapk6dSgAoNDSUVqxYQenp6bRjxw6aNGmS8JHqgw8+qFG90tLSagdET506ZfC8Eumfs0mTJlHLli0pOjqaUlJSaO/evdS1a1edupoXXUhICH3//feUmppKCQkJNH36dHJxcSEXFxfat2+fweMzf/58ksvl5OvrS4sXL6a0tDRKSEigjz/+mJydnQkADR06lIiIsrOzad++fSSTyQgAzZ8/n1Qqlc54040bN0ilUlG3bt2oc+fOpFKpTB67MSsE/vOf/wgHMj093ZyqoubNm0cAqEmTJnT//n298hdeeIEAUP/+/fXKtN/xgoOD6c6dOzrlb7/9ts7nf3PGBAxdLKaWE/2V3mIhsHbtWgJAderUoevXr+uVa4KxZcuWeu+Uzz//PAGgrl27UllZmU7ZrVu3yM/PzyohUF5eTn5+ftSvXz+dZb6+vkLfq96laZs7dy4BoICAANGnLAsXLiQA9I9//MMq9Uy5A6ruvGnOmZ2dHa1bt06n7PDhw3oh4OzsTJcvX9ZrZ+fOncIbjtgxWrNmDQEgFxcXOnfunF75pk2bCAANGTJEZ3n//v0JAD333HOi/b9w4QLJ5XJasWKFaLkhZoXAxIkThQOpeeez1O3bt8nFxYUA0MqVK0XX0Rx4AHT06FGdMu2TPn/+fL26+fn5OieotoTAw4cPKTAwkADQzJkzReteuXJF2MYvv/wiLE9LSxOWb968WbTunDlzrBICmzdvJgC0atUqneX/+te/hParlmnk5eUJ53bBggWi65SWlpKrq6vOi9nSekTWDYGwsDC9socPH1JOTo7wok5MTKT4+HjRdoiIgoODCQBt27ZNZ3lZWZlw/qdOnWqwfmhoqF4I/PrrrwRUPnIX+7jx4YcfUt26dY2GsxizBwatZdu2bbh//z4AoGfPnqLrNG/eXPh97969BtsKDw/XW+bp6YmAgICadfIRSElJweXLlwEY3m8/Pz+4u7sD0N3vX3/9Vfi9V69eonX/9re/WaWfsbGx8PDwwMsvv6yzXHuQ19AAofa57du3r+g69vb2SEhIwIQJE2pcz9rErieFQoHg4GA4OjoCqDx3kZGRBtsICgoCAJw+fVpnufb5N7SPALBu3TpER0frLBs8eDCCgoJARFiyZIlOWVlZGeLi4jB27Fihj6YyKwR8fHyE3wsLC83aUFUnTpwQfg8JCYFCodD70d7epUuXDLZVr169GvXlcdLe7169eonut0KhEI6v9n7/9ttvAIC6devC1dVVtH1fX98a9/HGjRvYtm0bhg8fDicnJ52yli1bonPnzgCAxMRE5OTk6NXPysoSfm/UqJHB7XTr1k0n6C2tZ22mXk8HDx7E3//+d4SGhsLNzQ1KpVI4f0lJSQCAoqIinTqm7mPbtm3Rvn17nWVyuRzjx48HACxfvhzFxcVC2bp165CXl2dROCrMWblNmzbC7+fPn0enTp3M3qBGQUGB8PuxY8cglxvPozp16hgss7Ozs7gfj5v2fm/ZsgWBgYFG19d+sWuCoeoLU5tSqaxhD4H4+HiUl5dj9OjRouWjR49Geno6iAhxcXGYNWuWTrn2Phrra1WW1rM2U66nmJgYzJgxA46Ojpg6dSr69OmDBg0aQCaTAai8Y8rIyAAR6dSr6T6OGzcOM2bMQH5+PtasWYOxY8cCABYvXoyBAwciJCTE7DbNCoE+ffrA3t4eZWVlSEtLw/Dhw83eoIaHh4fwe8OGDeHp6WlxW08S7f1u0KABWrVqZXJdzUeEBw8eGFzn4cOHlnfuT3FxcQBM+2gRHx+PGTNm6IS49j4WFxfDxcXFpO1aWs8Umrkd1pCZmYmZM2cCAL7++mvh3Vmbob5X3Udz+fj44NVXX8WaNWuwePFijB07FllZWUhOTsb27dvNbg8w8+OAh4cH3nnnHQDA+vXrUVFRYVK93r17IyAgQOczZNu2bYXff//9d4N1T58+jWXLluGPP/4wp6u1lqn7ffnyZSxbtgzHjh0TlrVs2RIAcPv2bdy7d0+03vXr12vUvwMHDuDs2bOYN28eMjMzDf68/vrrAIDc3Fzs2rVLpw3tfczOzja4reLiYmEMoCb1AN2JW6WlpXp18vLyDLZnrn379gnv8FXHTKpj6j6WlJSgqKhI704CAKKiogAAR48eRVpaGhYvXozGjRtjwIABZvVFw+yBwf/85z9o2LAhLl26pDc4IWbTpk1ITExEWVkZXn31VWH5oEGDhFvdrVu3Gqz/ySefYPz48aIHwxwKReVNT9V2Nm/eLHx+exyeeeYZNGzYEIDx/V64cCHefvtt3LlzR1g2ZMgQ4ffExETRegcPHqxR/2JjY1GnTh1MmTIFrVq1Mvjzr3/9S6eONu1zm5CQILqdwsJCeHt7o3///jWuB1SOk2jO8dWrV/XqpaWlVbfrJlOr1cLvhq7LCxcuiC7XPv+G9pGI0KxZM4SFhYm2Hx4eLnw0nzt3LlatWoUJEyYIH0XMZtazhD+pVCry9vYme3t72rhxo8H1kpOTyd3dnezs7EQfaX3++ecEgDw8POj8+fN65bt37yY7OzsaNmyYXpm5M+MSEhIIALm6ugrLysrKyNHRkSIjI3XWRTWPkqorJzI+T+Dnn38mAKRQKCg1NVWvPCsri1xcXKhr1656ZdXNE9A8xzf1uGgrKCggZ2dnk2eDduvWjQCQUqmkmzdv6pRpzq2h5/0fffQRAaA1a9ZYpR4R0TPPPEMA6JNPPtFZXlFRQX369DH5EaGxWZ5ERKmpqUJbX375pV751q1bhXJj59/FxUX0ul+6dCkBoLlz5xrsw5IlS4RtODo61ugbuhaFAFHlxITw8HACQIMHD6aVK1dSSkoKJScn0+rVq2nYsGEkl8vJ29vb4DNttVpN7733HgGg+vXr09dff01HjhyhvXv30ocffkhOTk7UoUMHnR3UzNzTniG2a9cuUqlUlJ2dbbC/9+/fJ29vbwJA8+bNoyNHjgiTcjZt2mR0RmB+fn61MwY1L8iqs88mTpxIKpWKcnNzdfrz5ZdfklwuJzc3N5o9ezYlJyfTgQMH6NNPPyVPT08KCQkRfRHfuHGDWrZsSQCoZ8+etGXLFjp69Cj99NNP1KxZMxo5cqTecbl3757Rc6nZN80cg40bN5JKpTK4vmbWZkxMjLCt6dOn68xS0z63zZo1o5UrV1JGRgbt2LGDRo0aRQBoypQpem1bWo+o8sUnk8lIqVTS7Nmz6fDhw5SQkEAvvPACffHFF6LnlahyRp7YOdM+r1W99dZbQgC+//77tHfvXjpw4ADNmDGDXFxcyNXVVact7VmvRH+dfz8/P1qyZAmlp6dTQkICTZ06lZRKJQ0ZMoQqKioMnoN79+6Ru7s7AaDRo0cbXM8UFoeAxu7du2ns2LHUtGlTcnV1JaVSSfXr16c+ffrQggULjM6B10hKSqJhw4aRn5+fME+8a9eutGDBAmH+tIaxOfwRERFGt5OamkoRERHk4uJCzs7O1KpVK1q6dGm17S5fvrza7w5oXrBV56FrfqrebRARZWZm0ujRoykoKIjs7e3J2dmZ2rZtSzExMVRQUGBwPwoLC2n69OnUpEkT4TsHPXr0oNWrV4v2c8eOHUaPi6F9M0Ts+xvax0qb5jsADRo0IKVSSR4eHhQREUE//fST0T5ZWm/Lli3UvXt3cnZ2JldXV+revTtt2LCBiMhgXw3NzTd2N6VWqyk2NpaeeeYZ4br38/OjoUOH0uHDh/XaFLsj0Hx3QHP+NXd/ixYtoocPHxrdT6K//s5DWlpatesaIyOq4YdtxphNvPbaa7h06VKNxzvMekTIGKsdbt68ic2bN+OHH36ocVs2mzbMGDPd+PHjdZ5iLVq0CF5eXjWaq6PBdwKMPQH27duH06dPY/78+Th//jy++OILLFiwwOzvCYjhMQHGngAjR47Erl27UFhYCD8/P0ycOBHTpk2zStscAoxJHI8JMCZxHAKMSRyHAGMSxyHAmMRxCDAmcSaFABGhsLCwxl/nZYzVPiZNFrp37x48PDyQl5cn/HUbxljtYumfluOPA4xJHIcAYxLHIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEcQgwJnEcAoxJHIcAYxLHIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEcQgwJnEcAoxJHIcAYxLHIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEcQgwJnEcAoxJHIcAYxLHIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEcQgwJnEcAoxJHIcAYxLHIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMQpbN2BJ9UfN/NRVPrQ4vquDkqE+tSxYo8YswyHgAX+uJmPsFkratzOqf+L5CBgNscfByxQkzuAR9EOYzXBIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEcQgwJnEcAoxJHIcAYxLHIcCYxHEIMCZxHAIWcHVQ1qp2GKsJGRFRdSsVFhbCw8MDeXl5cHd3fxz9qvX4Lwux2kaptOxNhf+ykIX4BfzkqSgH7PiK18OHhD311BXAxTPAtRygQQgQ1AyQ29m6V7UHhwB7qhUXAWeOAQ/uAYAM13IIBXlAsw6Ak6ute1c78MAgeyoRATcvAycOAg+KAED2Z4kMD4oql9/MrVxP6vhOgD11yh8C51XA7WsyAIS/AuBPJIOaCOdOyHD3FqFRK0Ah4Qc1HALsqXIvv/L2v6xEs0RmYM3K5XlXgcI7QLOOgJvnY+hgLcQfB9hT48ZlQJWsCQBDL/6qZCgrAVSHK+tLEYcAe2rcy9f8ZmoA6K7/V31p4RBgTw2v+oD5AaAh+7O+9HAIsKeGZ11AbmfZcL/cjuBZ18odekJwCLCnhtzuz7sBmZlBICN41ZfuBCIOAfZU8fYFQGZ+JCAZvBs8ku48ETgE2FPF0weQyc27E5DJCZ71HlGHngAcAuypYmcH1PGB6R8JZIQ6PpX1pIpDgD11zPpIQDLUlfBHAYBnDLKnUB0fQCYjEAEyI1mgKa/j8/j6VhtxCLCnjkIJNGoFFN2tfl1XT9v+jQF1hRo3Tp1D/bAmkNvZ5sacQ4A9leo3rPyp7U5vTcKRpevQbcJQtHyxl036wGMCjNlIcX4hjq74FQCQEb8ZxfmFNukHhwB7YpU9LKl+pVosLXYDKsrKAQAVZQ+RHrfRJv3gEGBPpIu5v2H8P9vgYu5vtu6KRa6fOofz+9JAajUAgNRqnNt7BDdOnX/sfeEQYE+klIzNKC8vQ2rGFlt3xWzqigokf7sGMrnuowuZXIbDi1ZDXVHxWPvDIcCeOESE1IytAIDUo1tgwl/Nr1VObz2Au5eugdS6/SY14e7Fa/h924HH2h8OAfbEuXzld+TdyQUA3Lqdi9yrZ2zcI9NpDwYa8rgHCTkE2BMnPXMH5H9+5U8ut0Pa8R027pHptAcDDXncg4Q8T4DVWunHdyI9c6fe8pO/H4RaXfm5Wa2uwN6DP+HGrYt663VuNwCd2w945P00lWYwsDqaQcJmA8JRP6zxI+8XhwCrtfLu5CI5fRMAQCaTQ/bnHOCqYwD3ivKRenSLUEZUOeIe0rDV4+tsNbQHA6uOBYjRDBK+tOhjyB/xt5v44wCrtQb2GYf3JyyDs5M7ZDIZ1OoKqNUVwotcg0gtlMlkMjg7ueOfE2MxsM84G/Vcn6HBQEMe5yAhhwCr1Tq06Yt5/7cbTRt1Mmn9po064bP/S0D71n0ecc/Mc3Z3skX1zuyyrJ45OARYrefl6YuP312Nwf3eMbre4H7v4ON3V6OOZ+37i6FNn+tuUb1m/S2rZw4OAfZEkMvt4OrqBZlM/JKVyeRwc/UWnhrUNi0G94BnwwZ6E4QMkcnl8AxqgOaDejzinnEIsCfIkaNbDU4MIiKkHtv6mHtkOrmdHbpPed2MMQE1np38xiMfFAQ4BNgT4vadq8i5pAJAkMvtoFQ44Lmeo6FUOPz57k/IuZiF2/nXbN1Vg3zDmqBx7y6QyY2/7GRyOZr06fpYHg8CHALsCaE9X8DPtwnmTN+OUcNiMOfjbfCr/9eLJUNkXkFt0uWtV2Bnb/zJvJ29Ep3HvvyYesQhwJ4QR0/sBgD07zUGs6ZtFl74fr5NMPPDzejfa4zOerWVUx13dIwcYnSdTqNfhFMd98fUI0BGJnz7orCwEB4eHsjLy4O7++PrHGMah45sgLubN9q0jDC4zolT+3Gv6A7Cu77yGHtmPnVFBTZN+hQFudd1xghkcjk8AutbPEFIqbTs/1fnEGDMBq6fOoftHyzQWz5o/j8tHguwNAT44wBjNlB1kPBxDwZq4xBgzEa0Bwkf92CgNg4BxmxEe5DwcQ8GauNvETJmQy0GR8ArxB/1w5rYrA8cAozZkNxOjgZtmtq2DzbdOmPM5jgEGJM4DgHGJI5DgDGJ4xBgTOI4BBiTOA4BxiSOQ4AxieMQYEziOAQYkzgOAcYkjkOAMYnjEGBM4jgEGJM4DgHGJI5DgDGJ4xBgTOI4BBiTOA4BxiSOQ4AxieMQYEziOAQYkzgOAcYkjkOAMYnjEGBM4jgEGJM4DgHGJI5DgDGJ4xBgTOJq5f9KTEQoVZejRF0BR7kdHOQKyGQyW3eLsadSrQqBwvJSHLpzEfvycnC3vERY7qlwRO+6IQj3CoK7wsGGPWTs6SMjIqpupcLCQnh4eCAvLw/u7u5W74SaCBuvn8auW+dAIIh1SAZABhn612uCl31bQM53BozpUCqVFtWz+Z2AmgjLLh1FWsEVo+sRAAJhx60/cPvhA4wL7MhBwJgV2HxgcOP109UGQFVpd69g0/XTj6hHjEmLTUOgsLwUu26ds6juzlvnUFheauUeMSY9Ng2BQ3cuGhgBqB6BcOjORSv3iDHpsVkIEBH25eVYGAGVYwT78nJgwrgmY8wIm4VAqbpc5zGgJe6Wl6BUXWGlHjEmTTYLgRIrvXhL1OVWaYcxqbJZCDjK7azUjs2fcjL2RLNZCDjIFfBUONaoDU+FIxysFCaMSZXNQkAmk6F33RBYOt1HBlTW5wlDjNWITR8RhnsFQWZhDMggQ7hXkJV7xJj02DQE3BUO6F+viUV1B9Rrwl8mYswKbD5t+GXfFuji6W9WnS6e/njJt8Uj6hFj0mLzoXW5TIZxgR1RV+mMnSZ8i3BAvSZ4ib9FyJjV1IqvEgvb4b8nwJjFLP0qca0KAY3KvyxUgRJ1ORzlCjjI7fgpAGPVeGL/noAYmUwGRzsFHO1qZfcYe6rYfGCQMWZbHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEcQgwJnEcAoxJHIcAYxLHIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEcQgwJnEcAoxJHIcAYxLHIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEcQgwJnEcAoxJHIcAYxLHIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEcQgwJnEcAoxJHIcAYxLHIcCYxHEIMCZxHAKMSRyHAGMSxyHAmMRxCDAmcRwCjEkchwBjEschwJjEKUxZiYgAAPfu3XuknWGMWU6pVMLNzQ0ymcyseiaFgObFHxISYn7PGGOPTUFBAdzd3c2qIyPN27wRarUaV69etShlGGOPjyWvUZNCgDH29OKBQcYkjkOAMYnjEGBM4kwKgczMTERFRaF169Zwd3eHvb09/Pz80L59e7zyyiuYP38+Dh06hJKSkkfd38euZ8+ekMlkws/o0aNt3SWDHmVfX3zxRchkMkRERFitTVZLUDViYmJILpeTj48PzZw5k3bs2EHHjh2jpKQkWrhwITVv3pwAEAD66quvRNvQlCcmJla3uVonOzubVCoVDRkyhABQZGSkrbtk0KPq69WrV0mhUAjn8ezZs1Zpl9UORucJbNy4ETExMfD29kZaWhqCgoJ0ynv06IHx48ejd+/eSE1NfSQhZWuauRGenp627YgJHlVf4+PjUV5eLvw7Li4Oc+fOteo2mO0Y/Tjw/fffA6i8FawaABpOTk58QTzl4uLiEBERgfr16wMAVqxYgYqKChv3ilmL0RDIzs4GgGpnIHXv3h2vvfYaQkNDrdczViskJSXh3LlzePvtt/Hmm28CAK5du4bt27fbuGfMWoyGgKurKwBg586dKCsrM7ievb091q1bh0GDBuks1wxQafTq1Utn4ComJkYoKykpwebNmzF27Fi0bdsWXl5ecHR0REhICEaNGoXjx4+LbltsMOzBgwf4+OOP0aRJEzg4OMDX1xeRkZG4cuWK0YORlJSE559/Hl5eXnB2dkbz5s0xffp03L9/32i98vJy7NmzB5MnT0bHjh1Rr149ODg4ICAgAK+99hr2798vWm/06NE6fe/ZsycqKiqwcOFCdOzYEe7u7qLHqiZ9NdeyZcvg7u6OV155RWegMTY21qT6BQUFmDVrFjp16gQPDw9hUPm5557D/PnzkZubW+N6I0aMMDogOm/ePL3jrC0+Pl6nXHPNbt26Ff369UPdunVF62ZmZiImJgbh4eEIDAyEvb09vL290bt3byxfvhxqtdrosSkpKcHXX3+N8PBweHl5QalUwsfHBxEREZgxYwbOnj0LANi/f79e/8T2o2p5cHCw0e0LjA0YvPfee8JgUN++fenYsWNmDTioVCpSqVRCG3FxccIylUpFN27cENZdvnw5ASAfHx/66quv6PDhw5SYmEjz5s0jb29vUigUtGrVKr1tVB0MGz58OIWHh9Ps2bPpyJEjtHXrVnruuecIADVu3Jju378v2tdvv/2WZDIZOTs705w5c+jIkSOUlJREkydPpvbt29PQoUMNDrYlJiYSAHJ1daWZM2dSUlISHTx4kBYtWkSBgYEEgD777DO9erm5uaRSqWjixIkEgHr06EFDhgyhUaNG0Z49eyglJYXGjBlDACg6OtoqfTXH3bt3ycnJicaNGycs69ixIwEghUJB165dM1o/MzOTAgICSC6XU1RUFCUmJlJKSgrFxcVRixYtCADZ2dlRQUFBjepdvnzZ6IDorVu3dI5zRESETnl+fj6pVCqKi4sTrtUvv/ySnnnmGdqwYQOlp6fTggULSCaT6dTVrPvWW2/R7t276ciRI7R69Wrq1q0bAaAXXniBysvLRY/NxYsXKSwsjADQiBEjaNeuXZSWlkZr1qwR6gOgkydPUlFREalUKuG8hoSEkEqlouzsbJ02VSoVrVy5kgDQ8uXL6cyZM0bPj7AfxgqvXbtGDRo0EDoEgNq1a0cxMTGUkpJicAf1NmLC0wFNCGRkZOiVnThxghwcHMjZ2ZmuX78uWj8yMlK4OOLj43XKysrKyN/fnwDQsmXL9OqmpKSQXC4nALR582a98lmzZgnlxkLgl19+0Su7cuUKeXt7k0wmoxMnToj2PTo6Wuj7pEmT9Pru7OwshEBN+2qOxYsXEwA6fPiwsGzRokXC+RQLNo1bt24Jx3zevHl65Xfv3qXg4GACQPn5+TWuR/TXNWBovzXHuWoIaGjOIwDq0qULlZSU6JT369dPLwSmTJmi1055eTmFh4cTAPrmm2/0yktKSqhNmzYEgCZMmKBXXlZWRp07dyYAdPz4cWF5SkqK0L/k5GTRfRg7diw1btyY1Gq1aLmYah8RXrhwgQYNGqQTBJqfOnXqUGRkpM5FIroRE0Lg+PHjtHDhQoPlPXv2JAD03XffiZZrLgAfHx+qqKjQKx85cqTBC2TgwIEEgDp06CDadnFxMbm7uxusn5OTQ7NmzRLdLhHR6NGjCQB98MEHouWai1Mul4uG3OXLl4ULvqZ9NUeHDh2oadOmOstu375NDg4OBECvTNu0adMIAHl7e1NZWZnoOnPmzNF7MVtaj8i6IbBu3Tq98lu3bunc/URHR9OFCxdE24qPjycA1LlzZ72yJUuWCKF/8+ZN0fqrVq3SCwGiynMCgN588029Ovn5+eTs7ExffPGFaJuGVDtZKCgoCFu3bkVWVhamTZuGFi1aCGX5+flYsWIFnn32Wbz66qsoLCysrjmD2rVrh3/84x9G+wEAp0+fNtpOx44dIZfr75a/vz8A4Pr16zrLi4uLsWfPHgBA7969Rdt0dHREp06dDG4zODgYn3zyieh2zel7aGioMAKvLSAgAJ6enlbpq6kyMzNx7NgxREZG6iz38vLCCy+8AAA4e/YsDh48KFr/f//7HwAgIiICSqVSdJ3x48djx44dwthTTepZW3h4uN6yunXrwtfXV/h3TEyMwadmxs65Zh/btm2LevXqidYfMmQIduzYgcaNG+ssnzhxIgBg3bp1uHXrlk7Z8uXLQUQYM2aMod0SZfK04datW2PevHn47bffcOHCBSxatEjnQG3YsAGvv/66WRuv6sSJE3jnnXfQsmVLuLu7Q6lUQqFQQKFQYOXKlQCAoqIio214e3uLLndycgIAvVmNf/zxBx4+fAgARgdStE++mOzsbLz33nto164dPD09dfo+c+ZMk/pu6IKwdl9NERsbC7lcjlGjRumVaV9kYgOERUVFyMnJAQA0atTI4Dbq1q2LAQMGQKFQ1Kjeo1DduQAq/87GZ599hvDwcGEwWHPO+/TpA0D8nGdlZQEwvo8uLi4YMGAA3NzcdJa/8cYb8PT0RGlpqc6xJyL897//xYgRI+Dl5WXSPmpY9N2BoKAgTJo0CQcPHkRqaqrwLrt9+3acOnXKkiYRFxeHDh06IDY2Fj169MDPP/+MjIwMZGZmIjMzEy+++CKAv/7KkSF2dnZmbVf77kUTFGIMvSsBlU9PwsLCsHDhQjRt2hQrV65EWlqa0PcJEyZYpe/W6KspSkpKsGrVKvTt2xcBAQF65f3790eDBg0AVL4jVb0DLCgoMKmfVVla71Go7lxcvHgRbdq0wYcffojS0lIsXLgQBw8eFM75smXLDNbV7Kcl++js7CzcnS1dulR4ArFnzx6cPXsWUVFRZrdpNEqLiopQUVEBDw8Pg+t07doVn3/+OUaOHAkAOHnyJMLCwszqxM2bNxEVFQW1Wo2PPvoIn376qd46j2rGnvYciAcPHhhcT/MOLLY8MjISJSUleP3117F69Wq9dXx8fGreUdS8r6basGED8vPzkZCQYPDdVnPxPXjwAGvXrsX48eOFMu3rpbi42OTtWlrPVNqzHmvq3XffxYULF9C4cWMkJSXB2dlZpzwvL89gXQ8PD9y+fdvifYyKisI333yDCxcuYPv27Rg8eDCWLFmCLl26WPRR0OidwOTJk9G3b99qG2nfvr3wu729vdmdOHToEEpLSwEAL7/8stn1ayI0NFR457xw4YLB9aqOJWioVCrcvHkTwKPve037aqply5ahYcOGyMrKEt7Zqv4kJiYKYyBVPxK4uroKt7qaCWdiKioqUFRUJISWpfU0NNee5lqqytgL01x79+4FUHlXVDUAqtO2bVsAxvdRrVajqKhIdF+aNm0qjAktXrwYV65cwZYtWzBp0iSz+qFR7ceBU6dOVTsBRXsSTps2bfTKNbdW2rfDKpUKa9euRUlJic6kCkO3zMYu+ppwcnJCv379AAD79u0TXaekpAQZGRmiZY+z7zXtqymys7Oxf/9+TJgwAa1atTL4ExERIUwOS0tLw8mTJ3XaGT58OIDKSU2G7kyio6Ph5uaGpKSkGtcDIHxEuXr1qmi9tLS06nbfZJrzbsk51+zjiRMn9Ab3NOLi4uDm5oYff/xRtFxz279z505MmzYNHh4eGDZsmKnd12Xs0YHmkYvYs1CNBw8eCM9EBw4cKLqO5rnv+vXrhWVvvfUWKRQKevjwIeXm5grfUhPb1rFjx0ipVBp9/FOTx0PVPXufPXu28OioavslJSXk6ekpTA6pKjc3Vyg39GiqukdX1uqrKaZPn04ODg4GH11p27lzp7Ctd999V6fs9u3bFBAQYPB5/+XLl6levXrUokULnWfaltYjItq1axcBIBcXF7p7965O2Z49e4RrzJRHhNUZMGAAAaCAgAC9bZWXl1PXrl0NtlVaWkrt2rUzOE+gsLCQmjVrRt7e3lRUVCS6/fLycuF1BYD+/e9/V9tnQ4zu7bhx44SN/O1vf6MffviBkpOTKTMzk/bv309ffvklhYaGCpMrbt26JdqOZqZWr169KDk5mdauXUtubm700ksvCevMmjWLAJBMJqMxY8bQzp07KTk5mb766ivy8vISnn0PGTKEVCoV5ebmEtFfs+40s8Wqlt+4cUNntlinTp1EZ1t98803wgX06aef0pEjR+jAgQM0ZcoU8vf3p969e+u0f/78eaHuihUrSCaTEQB68cUXacuWLZSamko//PADBQYGCn2vum1DfVOpVHrPwK3VV0M0x9Hf35/69eunN6OzquzsbMrKyiJfX1/huX5WVpbOLLWsrCwKDAwkuVxOkydPpv3791NKSgotWbKEgoKCyNvbW3RWm6X1KioqhNl2Xbp0oV9//ZUyMjLo22+/pfbt29OkSZN0jrOmDc2MPO0Zg5rzoLmOqlKpVOTh4UEAqFWrVvTTTz9RWloarV+/nrp37y6cc+22tF26dIlat25NAOiNN96g3bt3U1paGq1YsYLCwsLI0dGRDh06ZPSczZgxQ5hfUvV6NofRECgvL6cDBw5QdHQ0DRw4kJo0aUKurq4kl8vJ2dmZGjVqRK+88gqtXr3a4EQZospkGz9+PPn6+pJSqaTAwEAaN26cXmhs3LiRevfuTR4eHqRQKKhevXo0aNAg2rZtm/BOX/VdruryquWad9mqP2LvBomJiTRgwADy9PQkBwcHCg4OpgkTJtC1a9f0ttO1a1eduvv376fBgweTt7c32dnZkZeXF/Xu3Zt+/PFHvT5otm2ob0DltE9jatJXMWLHUXuqclURERGi/Q4KCtJZ7+7duzRr1izq0KEDubq6klKppJCQEJo4cSJdunTJYPuW1rtz5w5FRUWRv78/KZVKCggIoKioKMrLy9M73pq+at8BGLqOxGRnZ9PYsWMpMDCQFAoFubq6UocOHWjOnDm0detWvbaqKi4upq+//pq6d+8uXPMBAQH097//nU6dOmVwuxpXr14lOzs7GjRoULXrGsN/bZixJ9SpU6fQqlUrbNu2Dc8//7zF7fDfGGTsCfX999+jUaNGGDBgQI3a4RBg7Amwf/9+vPPOO8K/7969i/j4eEyZMsXgdHVTPbp5l4wxq8nNzcUPP/yATp06oU2bNpg9eza8vLx0gsFSHAKMPQECAgLQtGlTTJ06FUqlEt26dcPOnTutMr2aBwYZkzgeE2BM4jgEGJM4DgHGJI5DgDGJ4xBgTOI4BBiTOA4BxiSOQ4AxieMQYEzi/h/9M5KYqH58NQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 300x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close(\"all\")\n",
    "fig, ax = plt.subplots(figsize=(3, 4.))\n",
    "\n",
    "\n",
    "norm_acc = {\"IBP\":0.9767, \"SABR\":0.9875, \"SORTNET\":0.9846, \"TAPS\":0.9794, \"STAPS\":0.9853}\n",
    "cert_acc = {\"IBP\":0.9310, \"SABR\":0.9340, \"SORTNET\":0.9340, \"TAPS\":0.9362, \"STAPS\":0.9351}\n",
    "\n",
    "p1 = ax.scatter(norm_acc[\"IBP\"], cert_acc[\"IBP\"], label=\"IBP\", color=c1, s=ms, marker=\"o\")\n",
    "p2 = ax.scatter(norm_acc[\"SABR\"], cert_acc[\"SABR\"],label=\"SABR\", color=c4, s=ms, marker=\"d\")\n",
    "p3 = ax.scatter(norm_acc[\"TAPS\"], cert_acc[\"TAPS\"],label=\"TAPS\", color=c3, s=ms, marker=\"s\")\n",
    "p4 = ax.scatter(norm_acc[\"STAPS\"], cert_acc[\"STAPS\"],label=\"STAPS\", color=c2, s=ms, marker=\"p\")\n",
    "p5 = ax.scatter(norm_acc[\"SORTNET\"], cert_acc[\"SORTNET\"],label=\"SORTNET\", color=c0, s=ms, marker=\"*\")\n",
    "\n",
    "ax.set_xlim([0.975,0.9885])\n",
    "ax.set_ylim([0.927,0.94])\n",
    "# ax.set_aspect(1/abs((0.9885-0.975)/(0.937-0.93))*(fig.get_figheight()/fig.get_figwidth()))\n",
    "\n",
    "ax.set_ylabel('Certified Accuracy', fontsize=fontsize, ha=\"left\", rotation=0)\n",
    "ax.set_xlabel(\"Standard Accuracy\", fontsize=fontsize)\n",
    "ax.yaxis.set_label_coords(0.0, 1.03)\n",
    "plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "\n",
    "ax.set_facecolor((0.98, 0.98, 0.98))\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# ax.spines['left'].set_visible(False)\n",
    "# ax.spines['bottom'].set_visible(False)\n",
    "ax.grid(False)\n",
    "ax.set_aspect('equal', 'box')\n",
    "\n",
    "plt.tick_params(\n",
    "    axis='both',          # changes apply to the x-axis\n",
    "    which='both',      # both major and minor ticks are affected\n",
    "    bottom=False,      # ticks along the bottom edge are off\n",
    "    top=False,         # ticks along the top edge are off\n",
    "    left=False,\n",
    "    labelbottom=False,\n",
    "    labelleft=False)\n",
    "# ax.plot(1, 0.850, \">k\", transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "# ax.plot(0.905, 1, \"^k\", transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "#\n",
    "# plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.08), fontsize=fontsize*0.8, ncol=4,\n",
    "#           frameon=False, handlelength=1)\n",
    "plt.show()\n",
    "leg1 = ax.legend(handles=[p1,p2,p5,p3,p4], ncol=1, loc='upper center', bbox_to_anchor=(0.5, -0.2), fontsize=fontsize*0.8, frameon=False, handlelength=1)\n",
    "\n",
    "# fig, ax = plt.subplots(1,1)\n",
    "fig.canvas.draw()\n",
    "bbox  = leg1.get_window_extent().transformed(fig.dpi_scale_trans.inverted())\n",
    "fig.savefig(\"performance_legend.pdf\", bbox_inches=bbox)\n",
    "# ax.add_artist(leg1)\n",
    "\n",
    "# leg1 = plt.legend(handles=[p1,p2,p3,p4], ncol=5, loc='upper center', bbox_to_anchor=(0.5, -0.36), fontsize=fontsize*0.8,\n",
    "#           frameon=False, handlelength=1)\n",
    "\n",
    "plt.show()\n",
    "# plt.tight_layout()\n",
    "# plt.savefig(\"performance_legend.pdf\", bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "DS",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.17"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/plot_propagation_invariance.py <==
import matplotlib.pyplot as plt
import numpy as np

output = '''---------- Random ----------
W_2, W_1:
0.079
W_3, W_2:
0.144
W_3W_2, W_1:
0.079
W_3, W_2W_1:
0.146
---------- STD ----------
W_2, W_1:
0.133
W_3, W_2:
0.282
W_3W_2, W_1:
0.149
W_3, W_2W_1:
0.338
---------- IBP 0.001 ----------
W2, W1:
0.321
W3, W2:
0.383
W3@W2, W1:
0.231
W3, W2@W1:
0.392
---------- IBP 0.01 ----------
W2, W1:
0.408
W3, W2:
0.520
W3@W2, W1:
0.254
W3, W2@W1:
0.387
---------- IBP 0.05 ----------
W2, W1:
0.601
W3, W2:
0.586
W3@W2, W1:
0.450
W3, W2@W1:
0.403
---------- IBP 0.1 ----------
W_2, W_1:
0.564
W_3, W_2:
0.565
W_3W_2, W_1:
0.446
W_3, W_2W_1:
0.385
---------- IBP 0.2 ----------
W2, W1:
0.483
W3, W2:
0.564
W3@W2, W1:
0.411
W3, W2@W1:
0.381
---------- IBP 0.3 ----------
W2, W1:
0.475
W3, W2:
0.563
W3@W2, W1:
0.378
W3, W2@W1:
0.363
---------- PGD 0.001 ----------
W2, W1:
0.124
W3, W2:
0.281
W3@W2, W1:
0.135
W3, W2@W1:
0.325
---------- PGD 0.01 ----------
W2, W1:
0.091
W3, W2:
0.277
W3@W2, W1:
0.082
W3, W2@W1:
0.258
---------- PGD 0.05 ----------
W2, W1:
0.071
W3, W2:
0.267
W3@W2, W1:
0.060
W3, W2@W1:
0.229
---------- PGD 0.1 ----------
W2, W1:
0.089
W3, W2:
0.204
W3@W2, W1:
0.090
W3, W2@W1:
0.199
---------- PGD 0.2 ----------
W2, W1:
0.117
W3, W2:
0.195
W3@W2, W1:
0.114
W3, W2@W1:
0.179
---------- PGD 0.3 ----------
W2, W1:
0.104
W3, W2:
0.210
W3@W2, W1:
0.118
W3, W2@W1:
0.209
'''

def extract_dict(output):
    sep = output.split("\n")
    d = {"random": {}, "standard": {}, 
        "IBP 0.001": {}, "IBP 0.01": {}, "IBP 0.05": {}, 
        "IBP 0.1": {}, "IBP 0.2": {}, "IBP 0.3": {}, 
        "PGD 0.001": {}, "PGD 0.01": {}, "PGD 0.05": {}, 
        "PGD 0.1": {}, "PGD 0.2": {}, "PGD 0.3": {}
        }
    i = 0
    key_idx = -1
    keys = list(d.keys())
    while(i < len(sep)):
        if(sep[i][0] == "-"):
            i += 1
            key_idx += 1
            continue
        elif(sep[i][0] == "W"):
            s = sep[i][:-1] # remove the semicolon
            num = float(sep[i+1])
            d[keys[key_idx]][s] = num
            i += 2
    print(d)
    return d

def plot_dict(d):
    bar_width = 0.2
    item_width = 3.4
    plt.figure(figsize=(14, 5))
    plt.rcParams['font.size'] = '20'
    plt.rcParams['text.usetex'] = True
    c_map = {"random": 'gray', "standard": 'black', 'IBP': 'blue', 'PGD': 'red'}
    for i, (key, dict) in enumerate(d.items()):
        height = np.array(list(d[key].values()))
        attr = key.split(' ')
        if len(attr) == 1:
            # standard and random
            alpha = 1
            c = c_map[attr[0]]
        else:
            # IBP and PGD
            alpha = 1.2 * float(attr[1])**0.25
            c = c_map[attr[0]]

        plt.bar(np.arange(len(height))*item_width+i*bar_width, height, color=c, alpha=alpha, width=bar_width, label=key)
    # plt.legend(loc=(1.04, 0))
    plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left',
                      ncol=5, mode="expand", borderaxespad=0.)
    plt.xticks(np.arange(len(height))*item_width+0.5*len(d)*bar_width, [f"${s}$" for s in list(d["random"].keys())])
    plt.savefig("./propagation_invariance_stat.pdf", bbox_inches = "tight")

d = extract_dict(output)
plot_dict(d)

==> code/plot_split.py <==
import matplotlib.pyplot as plt
import numpy as np
import os
import json
import pandas as pd
from matplotlib import rcParams
import matplotlib.patches as mpatches
from matplotlib.lines import Line2D
import seaborn as sns

mode = "8_255" # 2/255 or 8/255

rcParams["pdf.fonttype"] = 42
rcParams["ps.fonttype"] = 42
rcParams["font.family"] = "serif"
rcParams["font.sans-serif"] = ["Palatio"]
rcParams["text.usetex"] = True
rcParams["text.latex.preamble"] = r"\usepackage{amsfonts}"

splits = np.array([0, 4, 8, 11, 14, 17, 20])
splits = np.arange(len(splits))
result_2_255 = {
    "Split": splits,
    "Natural": np.array([67.27, 70.10, 70.74, 71.88, 72.45, 75.09, 75.40]),
    "Adversarial": np.array([56.32, 57.78, 57.83, 58.89, 60.38, 63.00, 62.73]),
    "MN-BaB": np.array([56.14, 57.48, 57.39, 58.23, 59.47, 61.56, 61.11]),
    "IBP": np.array([53.54, 41.86, 40.24, 34.41, 31.88, 24.36, 24.90]),
    "CROWN-IBP": np.array([+1.63, +11.24, +12.31, +15.71, +17.18, +20.68, +20.58]),
}
result_2_255["CROWN-IBP"] = result_2_255["CROWN-IBP"] + result_2_255["IBP"]
result_8_255 = {
    "Split": splits,
    "Natural": np.array([48.15, 49.76, 47.28, 48.76, 50.19, 50.2, 51.03]),
    "Adversarial": np.array([34.63, 35.29, 33.54, 33.50, 34.78, 34.33, 35.25]),
    "MN-BaB": np.array([34.60, 35.10, 33.12, 33.12, 34.35, 33.72, 34.44]),
    "IBP": np.array([34.26, 32.92, 28.94, 29.14, 29.14, 28.83, 29.97]),
    "CROWN-IBP": np.array([+0.19, +1.46, +2.83, +2.47, +3.18, +2.69, +2.65]),
}
result_8_255["CROWN-IBP"] = result_8_255["CROWN-IBP"] + result_8_255["IBP"]

fig_height = 2.7
if mode == "2_255":
    df = pd.DataFrame.from_dict(result_2_255)
    fig, ax = plt.subplots(figsize=(4/4*fig_height, fig_height))
else:
    df = pd.DataFrame.from_dict(result_8_255)
    fig, ax = plt.subplots(figsize=(8/4*fig_height, fig_height))



palette = sns.color_palette("Blues_d", 3)
pal = [(192./255., 175./255., 251./255.), (230./255., 161./255., 118./255.), (0., 103./255., 138./255.), (152./255., 68./255., 100./255.), (94./255., 204./255., 171./255.)]

fontsize = 18
bar1 = sns.lineplot(data=df, x = "Split", y='Natural', color=pal[1], marker="o")
bar2 = sns.lineplot(data=df, x = "Split", y='Adversarial', color=pal[3], marker="o")
bar3 = sns.lineplot(data=df, x = "Split", y='MN-BaB', color=palette[0], marker="o")
bar4 = sns.lineplot(data=df, x = "Split", y='CROWN-IBP', color=palette[1], marker="o")
bar5 = sns.lineplot(data=df, x = "Split", y='IBP', color=palette[2], marker="o")

bar1.set_ylabel(r'Accuracy [\%]', fontsize=fontsize, ha="left", rotation=0)
ax.yaxis.set_label_coords(0.0, 1.03)


ax.set_xticks(splits, splits)

bar1.set_xlabel(r'\#ReLU in Classifier', fontsize=fontsize)

bar1 = mpatches.Patch(color=pal[1], label='Standard')
bar2 = mpatches.Patch(color=pal[3], label='Adversarial')
bar3 = mpatches.Patch(color=palette[0], label='MN-BAB')
bar4 = mpatches.Patch(color=palette[1], label='CROWN-IBP')
bar5 = mpatches.Patch(color=palette[2], label='IBP')

if mode == "8_255":
    plt.legend(handles=[bar1, bar2, bar3, bar4, bar5], loc='center left', bbox_to_anchor=(1.05, 0.5), fontsize=fontsize, frameon=False)
    plt.yticks([20, 30, 40, 50, 60], [20, 30, 40, 50, 60])
else:
    plt.legend([], frameon=False)
    plt.yticks([20, 40, 60, 80], [20, 40, 60, 80])


ax.set_facecolor((0.98, 0.98, 0.98))
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)
# ax.spines['bottom'].set_visible(False)
plt.setp(ax.get_xticklabels(), fontsize=fontsize)
ax.grid(False)
plt.setp(ax.get_yticklabels(), fontsize=fontsize)
plt.setp(ax.get_xticklabels(minor=True), visible=False)

plt.tight_layout()
plt.savefig(f"split_{mode}.pdf")

==> code/plot_tightness_methods.py <==
import matplotlib.pyplot as plt
import numpy as np
import os
import json
import pandas as pd
from matplotlib import rcParams
import matplotlib.patches as mpatches
from matplotlib.lines import Line2D

def load_perf_from_json(load_root, filename: str = "monitor.json"):
    filepath = os.path.join(load_root, filename)
    if not os.path.isfile(filepath):
        print(filepath, "does not exist!")
        return None
    with open(filepath, "r") as f:
        perf_dict = json.load(f)
    return perf_dict

dataset = "cifar"
root = f"./propagation_invariance/{dataset}_results"
pair_idx = -1  # choose 0 or -1; 0 is (W1, W2) and -1 is 3layer
stat = "slackness" # "PII" or "slackness"

bar_width = 0.4
item_width = 1.5
rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
rcParams['font.family'] = 'serif'
rcParams['font.sans-serif'] = ['Palatio']
rcParams['text.usetex'] = True
rcParams['text.latex.preamble'] = r'\usepackage{amsfonts}'


std_file = "eps0.0.json"
std = load_perf_from_json(root, std_file)
rand_file = "random.json"
rand = load_perf_from_json(root, rand_file)

if dataset == "mnist":
    eps_list = ["0.0001", "0.001", "0.01", "0.05", "0.1", "0.2", "0.3"]
else:
    eps_list = ["0.0001", "0.0005", "0.001", "0.005", "0.01", "0.025", "0.05"]

df = {
    "global": {"adv": [], "IBP": [], "TAPS":[]},
    "local": {"adv": [], "IBP": [], "TAPS":[]},
    "natural": {"adv": [], "IBP": [], "TAPS":[]},
}
for eps in eps_list:
    for mode in ["adv", "IBP", "TAPS"]:
        filename = f"eps{eps}_{mode}.json"
        result = load_perf_from_json(root, filename)
        df["global"][mode].append(result[f"global_{stat}"][pair_idx])
        df["local"][mode].append(result[f"local_{stat}"][pair_idx])
        df["natural"][mode].append(result[f"natural_{stat}"][pair_idx])

for pii_mode in ["global", "local", "natural"]:
    for mode in ["adv", "IBP", "TAPS"]:
        df[pii_mode][mode] = np.around(np.asarray(df[pii_mode][mode]), decimals=3)

df = pd.DataFrame.from_dict(df).transpose()
print(df)

colors = ["#56641a", "#c0affb", "#00678a", "#984464", "#5eccab", "#cdcdcd"]
c1, c2, c3, c4, c5 = colors[4], colors[1], colors[2], colors[0], colors[3]
fontsize = 18

fig, ax = plt.subplots(figsize=(6, 3.5))
ax.set_facecolor( (0.98, 0.98, 0.98) )
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)
# ax.spines['bottom'].set_visible(False)
ax.grid(False)
plt.setp(ax.get_xticklabels(), fontsize=fontsize)
plt.setp(ax.get_yticklabels(), fontsize=fontsize)
ax.xaxis.label.set_size(20)
ax.yaxis.set_label_coords(0.0, 1.03)

x_positions = [float(i) for i in eps_list]

# ax.plot(x_positions, df["adv"]["global"], color=c1, linestyle=":", label="Adv global")
# ax.plot(x_positions, df["IBP"]["global"], color=c2, linestyle=":", label="IBP global")
# ax.plot(x_positions, df["TAPS"]["global"], color=c3, linestyle=":", label="TAPS global")

# ax.plot(x_positions, df["adv"]["local"], color=c1, linestyle="-", label="Adv local")
# ax.plot(x_positions, df["IBP"]["local"], color=c2, linestyle="-", label="IBP local")
# ax.plot(x_positions, df["TAPS"]["local"], color=c3, linestyle="-", label="TAPS local")

# plt.axhline(y=std["global_PII"][pair_idx], color=c4, linestyle="-")
plt.axhline(y=std["natural_PII"][pair_idx], color=c4, linestyle="--")

# plt.axhline(y=rand["global_PII"][pair_idx], color=c5, linestyle="--")
plt.axhline(y=rand["natural_PII"][pair_idx], color=c5, linestyle="--")

ax.plot(x_positions, df["adv"]["natural"], color=c1, linestyle="-", label="Adv natural")
ax.plot(x_positions, df["IBP"]["natural"], color=c2, linestyle="-", label="IBP natural")
ax.plot(x_positions, df["TAPS"]["natural"], color=c3, linestyle="-", label="TAPS natural")





# line1 = Line2D([0], [0], color='black', linestyle=":", label="Global")
# line2 = Line2D([0], [0], color='black', linestyle="-", label="Regional")
# line3 = Line2D([0], [0], color='black', linestyle=":", label="Local")
circ1 = mpatches.Patch(facecolor=c1, label='Adv')
circ2= mpatches.Patch(facecolor=c2, label='IBP')
circ3 = mpatches.Patch(facecolor=c3, label='TAPS')
circ4 = mpatches.Patch(facecolor=c4, label='Standard')
circ5 = mpatches.Patch(facecolor=c5, label='Random')



plt.legend(handles = [circ1,circ2, circ3, circ4, circ5], loc='center right', bbox_to_anchor=(1.35, 0.5), fontsize=fontsize, frameon=False, handlelength=1)
plt.xscale("log")

ylabel = "Propagation Invariance Index (PII)" if stat == "PII" else "$\\tau$"
plt.ylabel(ylabel, rotation=0 , fontsize=fontsize,ha="left")
plt.xlabel("Perturbation Magnitude $\epsilon$")
plt.ylim(0,1)
if dataset == "mnist":
    plt.xlim(1e-4, 1)
else:
    plt.xlim(1e-4, 1e-1)
plt.yticks([0.0, 0.25, 0.50, 0.75, 1], [0.0, 0.25, 0.50, 0.75, 1])
filename = f"{dataset}_{stat}.pdf"
plt.savefig(filename, bbox_inches="tight")





# fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(10,5), sharey=True)
# x_positions = [float(i) for i in eps_list]

# for ax in [ax1, ax2, ax3]:
#     ax.set_facecolor( (0.98, 0.98, 0.98) )
#     ax.spines['top'].set_visible(False)
#     ax.spines['right'].set_visible(False)
#     ax.spines['left'].set_visible(False)
#     # ax.spines['bottom'].set_visible(False)
#     ax.grid(False)
#     plt.setp(ax.get_xticklabels(), fontsize=fontsize)
#     plt.setp(ax.get_yticklabels(), fontsize=fontsize)
#     ax.xaxis.label.set_size(20)
#     ax.yaxis.set_label_coords(0.0, 1.03)
# # fig.tight_layout()
    
# ax1.plot(x_positions, df["adv"]["global"], color=c1, label="Adv")
# ax1.plot(x_positions, df["IBP"]["global"], color=c2, label="IBP")
# ax1.plot(x_positions, df["TAPS"]["global"], color=c3, label="TAPS")
# ax1.set(xlabel="global", xscale="log")

# ax2.plot(x_positions, df["adv"]["local"], color=c1, label="Adv")
# ax2.plot(x_positions, df["IBP"]["local"], color=c2, label="IBP")
# ax2.plot(x_positions, df["TAPS"]["local"], color=c3, label="TAPS")
# ax2.set(xlabel="local", xscale="log")

# ax3.plot(x_positions, df["adv"]["natural"], color=c1, label="Adv")
# ax3.plot(x_positions, df["IBP"]["natural"], color=c2, label="IBP")
# ax3.plot(x_positions, df["TAPS"]["natural"], color=c3, label="TAPS")
# ax3.set(xlabel="natural", xscale="log")

# ax1.set_ylabel("PII", rotation=0 , fontsize=fontsize,ha="left")

# ax1.legend(loc=2, fontsize=fontsize)
# plt.savefig("./PII.pdf", bbox_inches="tight")


# def plot_one_mode(global_pii, lb, ub, x_positions, color, alpha):
#     """
#     Color represents mode;
#     global < lb < real < ub; global hatch /, lb hatch ///, ub hatch xx
#     """
#     plt.bar(
#         x_positions,
#         global_pii,
#         color=color,
#         hatch="xxx",
#         width=bar_width,
#         alpha=alpha,
#         edgecolor="black",
#     )
#     plt.bar(
#         x_positions,
#         lb - global_pii,
#         bottom=global_pii,
#         color=color,
#         hatch="///",
#         width=bar_width,
#         alpha=alpha,
#         edgecolor="black",
#     )
#     # plt.bar(
#     #     x_positions,
#     #     ub - lb,
#     #     bottom=lb,
#     #     color=color,
#     #     hatch="...",
#     #     width=bar_width,
#     #     alpha=alpha,
#     #     edgecolor="black",
#     # )


# x_position = np.arange(len(eps_list))
# fig, ax = plt.subplots(figsize=(8,5))
# plot_one_mode(
#     df["adv"]["global"], df["adv"]["lb"], df["adv"]["ub"], x_position, "#1f77b4", 1
# )
# plot_one_mode(
#     df["IBP"]["global"],
#     df["IBP"]["lb"],
#     df["IBP"]["ub"],
#     x_position + bar_width,
#     '#2ca02c',
#     1,
# )
# plt.xticks(x_position+bar_width/2, eps_list)

# plt.axhline(y = std["global"][pair_idx], color = 'r', linestyle = '--')
# plt.axhline(y = std["w/o dead"][pair_idx], color = 'r',  linestyle = ':')


# circ1 = mpatches.Patch(edgecolor="black", facecolor="#1d77b4", alpha=1,hatch='xxx',label='adv global')
# circ2= mpatches.Patch(edgecolor="black", facecolor="#1d77b4", alpha=1,hatch='///',label='adv local')
# # circ3 = mpatches.Patch(edgecolor="black", facecolor="#1d77b4", alpha=0.5, label='adv ub')

# circ3 = mpatches.Patch(edgecolor="black", facecolor='#2ca02c', alpha=1,hatch='xxx',label='IBP global')
# circ4= mpatches.Patch(edgecolor="black", facecolor='#2ca02c', alpha=1,hatch='///',label='IBP local')

# line1 = Line2D([0], [0], color='r', linestyle="--", label="std global")
# line2 = Line2D([0], [0], color='r', linestyle=":", label="std local")


# ax.legend(handles = [circ1,circ2, circ3, circ4, line1, line2], loc='center right', bbox_to_anchor=(1.25, 0.5))
# plt.xlabel("$\epsilon$")
# plt.ylabel("PII")

# plt.tight_layout()
# plt.savefig("./PII.pdf")


==> code/plot_tightness_width.py <==
import matplotlib.pyplot as plt
import numpy as np
import os
import json
import pandas as pd
from matplotlib import rcParams
import matplotlib.patches as mpatches
from matplotlib.lines import Line2D

def load_perf_from_json(load_root, filename: str = "monitor.json"):
    filepath = os.path.join(load_root, filename)
    if not os.path.isfile(filepath):
        print(filepath, "does not exist!")
        return None
    with open(filepath, "r") as f:
        perf_dict = json.load(f)
    return perf_dict

dataset = "cifar"
root = f"./propagation_invariance/{dataset}_results"
pair_idx = -1  # choose 0 or -1; 0 is (W1, W2) and -1 is 3layer
stat = "slackness" # "PII" or "slackness"

rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
rcParams['font.family'] = 'serif'
rcParams['font.sans-serif'] = ['Palatio']
rcParams['text.usetex'] = True
rcParams['text.latex.preamble'] = r'\usepackage{amsfonts}'

if dataset == "mnist":
    eps_list = ["0.0001", "0.001", "0.01", "0.05", "0.1", "0.2", "0.3"]
else:
    eps_list = ["0.0001", "0.0005", "0.001", "0.005", "0.01", "0.0175", "0.02125", "0.025", "0.03125", "0.0375", "0.05"]

types = ["IBP_narrow", "IBP", "IBP_wide"]
df = {"eps": eps_list}
for t in types:
    df[t] = []
for name in types:
    for eps in eps_list:
        filename = f"eps{eps}_{name}.json"
        result = load_perf_from_json(root, filename)
        df[name].append(result[f"natural_{stat}"][pair_idx])
df = pd.DataFrame.from_dict(df)
print(df)

colors = ["#56641a", "#c0affb", "#00678a", "#984464", "#5eccab", "#cdcdcd"]
c1, c2, c3, c4, c5 = colors[4], colors[1], colors[2], colors[0], colors[3]
fontsize = 18

fig, ax = plt.subplots(figsize=(5, 4))
ax.set_facecolor( (0.98, 0.98, 0.98) )
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)
# ax.spines['bottom'].set_visible(False)
ax.grid(False)
plt.setp(ax.get_xticklabels(), fontsize=fontsize)
plt.setp(ax.get_yticklabels(), fontsize=fontsize)
ax.xaxis.label.set_size(20)
ax.yaxis.set_label_coords(0.0, 1.03)

x_positions = [float(i) for i in eps_list]
ax.plot(x_positions, df["IBP_narrow"], color=c1, label="Narrow")
ax.plot(x_positions, df["IBP"], color=c2, label="Medium")
ax.plot(x_positions, df["IBP_wide"], color=c3, label="Wide")
ax.set_xscale("log")

ax.set_ylabel("$\\tau$", fontsize=fontsize, rotation=0, ha="left")
ax.set_xlabel("Train $\epsilon$")

plt.tight_layout()
plt.savefig("cifar_tightness_methods.pdf")

fig, ax = plt.subplots(figsize=(7, 4))
ax.set_facecolor( (0.98, 0.98, 0.98) )
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)
# ax.spines['bottom'].set_visible(False)
ax.grid(False)
plt.setp(ax.get_xticklabels(), fontsize=fontsize)
plt.setp(ax.get_yticklabels(), fontsize=fontsize)
ax.xaxis.label.set_size(20)
ax.yaxis.set_label_coords(0.0, 1.03)

df = df[4:]
x_positions = [float(i) for i in df["eps"]]
ax.plot(x_positions, df["IBP_narrow"], color=c1, label="Narrow")
ax.plot(x_positions, df["IBP"], color=c2, label="Medium")
ax.plot(x_positions, df["IBP_wide"], color=c3, label="Wide")
plt.legend(bbox_to_anchor=(1.05, 0.85), fontsize=fontsize, frameon=False)
plt.xticks([0.01,0.03,0.05], [0.01,0.03,0.05])

ax.set_ylabel("$\\tau$", fontsize=fontsize, rotation=0, ha="left")
ax.set_xlabel("Train $\epsilon$")
plt.tight_layout()

plt.savefig("cifar_tightness_methods_enlarged.pdf")

==> code/plot_training_quality.py <==
import json
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

def jackknife_std_for_binary_variable_mean(mean, num_samples=1e4):
    # num_samples is the test data point, which is 1e4 for MNIST and CIFAR10
    return np.sqrt(mean*(1-mean) / (num_samples-1))


def plot(dataset, eps_str):
    filepath = f"./{dataset}_training_quality.json"
    savepath = f"./{dataset}_{eps_str}_training_quality.pdf"
    with open(filepath, "r") as f:
        result = json.load(f)[eps_str]

    # plt.rcParams['font.size'] = '23'

    # 1. bar plot

    # bar_width = 0.4
    # item_width = 3.4
    # ylim_map = {
    #     "eps0.1": (0.8, 1),
    #     "eps0.3": (0.9, 1),
    #     "eps2.255": (0.4, 0.65),
    #     "eps8.255": (0.3, 0.4)
    # }

    # result = list(result.items())
    # fig, ax = plt.subplots(figsize=(12,6))
    # cnt = 0
    # for key, r in result:
    #     label = key.replace("last_block_", "TAPS ")
    #     values = np.array(list(r.values()))
    #     std = jackknife_std_for_binary_variable_mean(values)
    #     ax.bar(np.arange(len(values))*item_width+cnt*bar_width, values, yerr=std, alpha=0.5, width=bar_width, label = label, align='center', ecolor='black', capsize=3)
    #     cnt += 1

    # plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left', ncol=4, mode="expand", borderaxespad=0.)
    # # plt.xlabel("Test Classifier Size")

    # plt.xticks(np.arange(len(values))*item_width+cnt/2*bar_width, ["4", "8", "11", "14", "17", "20"])
    # plt.ylim(*ylim_map[eps_str])
    # plt.savefig(savepath, bbox_inches="tight")

    # 2. heat map

    df = pd.DataFrame.from_dict(result)
    df.columns = df.columns.str.replace("last_block_", "")
    name_map = {"IBP": 0, "4": 1, "8": 2, "11": 3, "14":4, "17":5, "20":6}
    df = df.rename(index=name_map).rename(columns=name_map)

    sns.heatmap(df, annot=True, fmt=".3f", cbar=False)
    plt.ylabel("Test #ReLUs in Classifier")
    plt.xlabel("Train #ReLUs in Classifier")
    plt.savefig(f"{dataset}_{eps_str}_training_quality.pdf")
    plt.close("all")

if __name__ == "__main__":
    datasets = ["mnist", "cifar10"]
    eps_strs = {
        "mnist": ["eps0.1", "eps0.3"],
        "cifar10": ["eps2.255", "eps8.255"]
        }
    for d in datasets:
        for e in eps_strs[d]:
            plot(d, e)

==> code/softlinear_visual.py <==
from cProfile import label
import matplotlib.pyplot as plt

diff = 1 # ub - lb
c = 0.3
slackness = c * diff

lw = 10
plt.rcParams['font.size'] = '25'
plt.rcParams['text.usetex'] = True

plt.figure(figsize=(8, 4))
plt.xlim(0, diff)
plt.ylim(0, 1)
plt.xticks([0, slackness, diff-slackness, diff], ["$l$", "$l+c (u-l)$", "$u -c (u-l)$", "$u$"])
plt.plot([0, slackness], [1, 0], c="royalblue", linewidth=lw, label="$\\frac{\\partial x^a}{\\partial l}$")
plt.plot([slackness, diff], [0, 0], c="royalblue", linewidth=lw)
plt.plot([diff-slackness, diff], [0, 1], c="tomato", linewidth=lw, label="$\\frac{\\partial x^a}{\\partial u}$")
plt.plot([0, diff-slackness], [0, 0], c="tomato", linewidth=lw)
plt.legend(loc='center left', bbox_to_anchor=(1, 0.5), prop={'size': 35})
plt.savefig("softlinear_sketch.pdf", bbox_inches="tight")


==> figures/lqa/combine-headers.sh <==
#!/bin/bash
# Prepare a full inkscape header, including custom headers
#
# USAGE: ./combine-headers.sh

# navigate to directory containing script
SCRIPTDIR="$(dirname "$(readlink -f "$0")")"
cd "$SCRIPTDIR"

# relevant files
HEADER=inkscape-header.tex
FULL=inkscape-header-full.tex

########################
# GENERATE FULL HEADER #
########################

# start with default header
cat $HEADER > $FULL

# add custom headers
cat ../../headers/header.tex >> $FULL

# [OPTIONAL] add more headers
# cat ../../headers/lqa/listing.tex >> $FULL

==> figures/lqa/convert-svg.py <==
#!/usr/bin/env python3

#########
# USAGE #
#########
# ./convert-svg.py
#
# Requirements
# - inkscape

###########
# PURPOSE #
###########
# Converts all SVGs to PDFs
# - If the filename end with "tex.svg", use tex export (replaces path in 
#   generated "tex" by a relative path)
# - Otherwise, use normal export

import os
import re
import argparse
import subprocess

# determine directory containing this script
script_directory = os.path.dirname(os.path.realpath(__file__))
default_directory = os.path.join(script_directory, '..')


def find_svgs(directory):
	for filename in os.listdir(directory):
		if filename.endswith(".svg"):
			svg = filename
			pdf = re.sub('svg$', 'pdf', svg)

			is_tex_export = svg.endswith('tex.svg')
			yield svg, pdf, is_tex_export


def tex_export(svg, pdf, directory, rel_path):
	export = [
		'inkscape',
		f'--export-pdf={pdf}',
		'--export-latex',
		'--export-area-drawing',
		svg
	]
	subprocess.run(export, cwd=directory)

	replace = [
		'sed',
		'-i',
		f"s|{pdf}|{rel_path}/{pdf}|g",
		f'{pdf}_tex'
	]
	subprocess.run(replace, cwd=directory)


def default_export(svg, pdf, directory):
	export = [
		'inkscape',
		f'--export-pdf={pdf}',
		'--export-area-drawing',
		svg
	]
	subprocess.run(export, cwd=directory)


def export_all(directory, rel_path, force, simulate):
	print('Processing', directory)
	exported = []

	for svg, pdf, is_tex_export in find_svgs(directory):
		print('>', svg, '->', pdf)

		svg_time = os.path.getmtime(os.path.join(directory, svg))
		try:
			pdf_time = os.path.getmtime(os.path.join(directory, pdf))
		except FileNotFoundError:
			pdf_time = 0
		if svg_time < pdf_time and not force:
			print(' ', '(already up to date)')
			continue

		if simulate:
			print(' ', '(skipping export)')
			continue

		exported += [svg]
		if is_tex_export:
			print(' ', '(exporting tex)')
			tex_export(svg, pdf, directory, rel_path)
		else:
			print(' ', '(exporting pdf)')
			default_export(svg, pdf, directory)
	
	return exported


if __name__ == "__main__":
	parser = argparse.ArgumentParser(description='Convert SVGs to PDFs.', formatter_class=argparse.ArgumentDefaultsHelpFormatter)
	parser.add_argument('--directory', default=default_directory, help='Directory to process')
	parser.add_argument('--rel-path', default='./figures', help='Relative path to be used for tex export')
	parser.add_argument('--force', action='store_true', help='Export even if not newer.')
	parser.add_argument('--simulate', action='store_true', help='Only print which files will be exported.')
	args = parser.parse_args()

	exported = export_all(args.directory, args.rel_path, args.force, args.simulate)
	
	print(f"\nEXPORTED {len(exported)} SVGs.")
	for e in exported:
		print('-', e)

==> figures/lqa/matplotlib-template.py <==
#!/usr/bin/env python3

#########
# USAGE #
#########
# ./matplotlib-template.py
#
# Requirements
# - matplotlib
# - numpy

###########
# PURPOSE #
###########
# A template that generates nicely formatted matplotlib figures
# - Follows
#   https://inf.ethz.ch/personal/markusp/teaching/guides/guide-presentations.pdf
#   (pages 38-42)

#################
# CONFIGURATION #
#################
# You may need to change the fonts to follow the rest of your document. For a
# list of commonly used fonts based on conference, see ./inkscape-header.tex.

##########
# SCRIPT #
##########

# imports
import matplotlib.pyplot as plt
from matplotlib import rcParams
import numpy as np

# font sizes
labelsize=20
ticksize=15

# set fonts
rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
rcParams['font.family'] = 'sans-serif'

# the following line may result in a warning `Font family ['sans-serif'] not
# found. Falling back to DejaVu Sans.`
# rcParams['font.sans-serif'] = ['Gill Sans MT']

##################
# PREPARE FIGURE #
##################

# prepare figure
f = plt.figure(figsize=[6.4, 3])
ax = plt.gca() # Get current axes instance on the current figure

# set axis labels
plt.xlabel('$x$', fontsize=labelsize)
plt.ylabel('$\\sin(x)$', rotation=0, fontsize=labelsize)
ax.yaxis.set_label_coords(0.01, 1.02)

# add label to figure
ax.text(1.1, 0.2, "$\\sin(x)$", fontsize=labelsize)

# set font size for ticks
plt.setp(ax.get_xticklabels(), fontsize=ticksize)
plt.setp(ax.get_yticklabels(), fontsize=ticksize)

# set background to light gray
ax.yaxis.grid(True, color=(1,1,1))
ax.set_facecolor( (0.97, 0.97, 0.97) )

# remove bounding lines
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)

#############
# PLOT DATA #
#############

# generate data
x = np.arange(-3, 3, 0.01)
y = np.sin(x)

# plot
plt.plot(x, y, '-')

# automatically adjust subplot params so that the subplot(s) fits in to the
# figure area
f.tight_layout()

###############
# SAVE FIGURE #
###############

# save figure
# plt.show()
plt.savefig('./sin.pdf')


==> lqa/bisect/bisect.sh <==
#!/bin/bash
#
# Find the commit where a specific string was removed.
#
# USAGE: ./bisect GOOD BAD STRING
# - GOOD: a commit hash where the string was still present
# - BAD: a commit hash where the string is no longer present
# - STRING: string to grep for (in pdf, not in latex)
#
# WARNING: Make sure all files are committed before starting this procedure

# parse arguments
if [ "$#" -ne 3 ]; then
    echo "Illegal number of parameters" >&2
    echo "Run this script as: $0 GOOD BAD TEXT" >&2
    exit 1
fi
GOOD=$1
BAD=$2
CMD="$BASEDIR/pdf-contains.sh"
ARGS="$3"

# navigate to root
BASEDIR="$( dirname "$0")"
BASEDIR="$(realpath "$BASEDIR")"
cd "$BASEDIR/../../.."

# prepare bisection
git bisect start
git bisect good $GOOD
git bisect bad $BAD

# run bisection
git bisect run "$CMD" "$ARGS"

# end bisection
git bisect reset


==> lqa/bisect/pdf-contains.sh <==
#!/bin/bash
#
# Check if `main.pdf` file contains string
#
# USAGE: ./pdf-contains.sh STRING

# requires pdfgrep
# sudo apt install -y pdfgrep

# parse arguments
if [ "$#" -ne 1 ]; then
    echo "Illegal number of parameters. Run this script as: $0 \"TEXT\"" >&2
    exit 1
fi
TEXT=$1

# navigate to paper directory
BASEDIR="$( dirname "$0")"
cd "$BASEDIR/../.."


# build
make pdf >/dev/null 2>/dev/null
CODE=$?
if [ $CODE -ne 0 ]; then
    exit 125
fi

# search in pdf
if [[ $(pdfgrep "$TEXT" main.pdf) ]]; then
	echo "Text found: $TEXT"
	pdfgrep "$TEXT" main.pdf
    exit 0
else
	echo "Text not found: $TEXT"
    exit 1
fi


==> lqa/diff/diff.sh <==
#!/bin/bash
# Diff between current version and an older one (specified by commit hash)
#
# USAGE: ./diff.sh COMMIT_HASH

# collect argument
VERSION="$1"

# find directory containing this script
SCRIPTDIR="$(dirname "$(readlink -f "$0")")"

# run latexdiff
# https://ctan.org/pkg/latexdiff?lang=en
# - flatten: Replace\inputand\includecommands within body by the content ofthe
#   files in their argument
# - pdf: Generate pdf for diff
# - r: Compare to this revision
cd "$SCRIPTDIR/../.."
latexdiff-git \
	--flatten \
	--pdf \
	-r "$VERSION" \
	main.tex

# move to output directory (overwrite)
cp main-diff*.tex main-diff*.pdf ./lqa/diff/output
rm main-diff*.tex main-diff*.pdf

==> lqa/docker.sh <==
#!/bin/bash
# Run docker, including `sudo` if necessary
# - After using `sudo`, files generated by docker are owned by root. To fix
#   this, change the owner of all recent root-owned files to $USER.
#
# USAGE: ./docker.sh DOCKER-ARGUMENTS

# checking if running docker needs sudo
# on ubuntu, sudo is typically required to use docker commands
# on mac os, sudo is typically not required
if docker version 2>&1 | grep "permission" >/dev/null ; then
	# need sudo
	sudo docker "$@"
	# find files owned by root 
	find . -group root -cmin -5 | xargs --no-run-if-empty sudo chown -R $USER:$USER
else
	# does not need sudo
	docker "$@"
fi

==> lqa/latex.sh <==
#!/bin/bash
# Compile LATEX project
# - only print logs on error
#
# USAGE: ./latex.sh root.tex OUTPUTDIR

################
# PARSE INPUTS #
################

# check first argument
if [ $# -ne 2 ]; then
	echo "$0 requires exactly two arguments: $0 TEXFILE OUTPUTDIR"
fi

TEX="$1"
OUTPUTDIR="$2"
OUTPUTDIRFLAG="-outdir=\"$OUTPUTDIR\""


###########
# LOGGING #
###########

# create output directory if it does not yet exist
mkdir -p "$OUTPUTDIR"

###########
# COMMAND #
###########

# -pdf: generate pdf version
# -interaction=nonstopmode
# -f: force latexmk to continue document processing despite errors, should also use "-interaction=nonstopmode"
# -outdir=FOO: set to directory for the output files
# -logfilewarninglist: give a  list  of  warnings  about  undefined citations and references (unless silent mode is on)
# -silent: run commands with less diagnostic output

# alternative command enabling shell-escape (requires copying the files to the correct directory afterwards)
# LATEXCMD := latexmk -e '$$pdflatex=q/pdflatex %O -shell-escape %S/' -pdf -interaction=nonstopmode -silent

CMD="latexmk -pdf -interaction=nonstopmode $OUTPUTDIRFLAG \"$TEX\""


###########
# COMPILE #
###########

echo "Running: $CMD"
eval "$CMD -silent"
CODE=$?

##################
# CHECK IF ERROR #
##################

if [ $CODE -eq 0 ]; then
	echo -e "\nFinished latex compilation of $TEX without errors. For details, consult the log in: $OUTPUTDIR\n"
else
	echo -e "\nLatex compilation of $TEX failed, so we are running again, from scratch, verbosely\n" >&2
	rm -r "$OUTPUTDIR"
	mkdir -p "$OUTPUTDIR"
	eval "$CMD"
	CODE=$?
	
	echo -e "\nFor a detailed log of the latex compilation, see: $OUTPUTDIR/*.log\n"
	exit $CODE
fi


==> lqa/scripts/abstract.py <==
import re
import sys
from locations import abstract_file, target_abstract_file, main_file
from parse_latex import TexDataProvider


class AbstractParser:

    def __init__(self, replace_defs):
        self.replace_defs = replace_defs


    def __sanitize(self, text):
        # replace abstract environment if existing
        text = text.replace("\\begin{abstract}", "")
        text = text.replace("\\end{abstract}", "")

        # replace according to header definitions
        for key, new in self.replace_defs.items():
            text = text.replace(key, new)

        # replace math
        text = text.replace('$', '')
        # remove tilde (non-breaking whitespace)
        text = text.replace("~", " ")

        # replace %, ~, ...
        text = text.replace("\\%", "<<PERCENT>>")  # to disambiguate with comments
        text = text.replace("\\textasciitilde ", "~")  # with space
        text = text.replace("\\textasciitilde", "~")  # without space
        text = text.replace("\\ldots","...")
        text = text.replace("\\dots","...")

        # remove comments
        text = re.sub(r"\n%[^\n]*", r"", text, re.M)
        text = re.sub(r'%(.*)', '', text)
        text = text.replace("<<PERCENT>>", "%")  # re-introduce percent characters

        # remove hard wraps
        text = re.sub(r"\n[\n]+", "<<PARAGRAPH>>", text)
        text = text.replace("\n", " ")

        # add markdown for emphasis
        text = re.sub(r'\\emph{([0-9a-zA-Z-\' \.,]+)}', r"_\1_", text)

        # remove xspace
        text = text.replace("\\xspace ", " ")
        text = text.replace("\\xspace.", ".")
        text = text.replace("\\xspace,", ",")
        text = text.replace("\\xspace:", ":")
        # (xspace results in warning in other cases)

        # remove hyphenation indicators
        text = text.replace("\-", "")

        # strip whitespace
        text = text.strip()

        # re-introduce paragraphs
        text = text.replace("<<PARAGRAPH>>", "\n\n")

        return text

    @staticmethod
    def __is_sanitized(text):
        if text.find("\\") != -1:
            return False
        else:
            return True

    def get_abstract(self, abstract, allow_failure=True):
        abstract = self.__sanitize(abstract)

        if self.__is_sanitized(abstract):
            return abstract
        elif allow_failure:
            return "\n** WARNING: NOT ALL COMMANDS COULD BE REPLACED, INSPECT MANUALLY **\n\n" + abstract
        else:
            sys.exit(1)

    def get_title(self, main_file):
        with open(main_file, 'r', encoding='iso-8859-1') as f:
            main = f.read()

        title = re.search(r'\\title{(.*)}', main)
        title = title[1]

        title = self.__sanitize(title)
        if self.__is_sanitized(title):
            return title
        else:
            raise Exception('Could not fully sanitize title', title)


if __name__ == "__main__":
    replace_defs = TexDataProvider(main_file).get_simple_replacement_commands()
    p = AbstractParser(replace_defs)

    with open(abstract_file, 'r', encoding='iso-8859-1') as f:
        abstract = f.read()

    replaced_abstract = p.get_abstract(abstract)

    with open(target_abstract_file, 'w', encoding='iso-8859-1') as f:
        f.write(replaced_abstract)


==> lqa/scripts/checks.py <==
import sys

from parse_latex import TexDataProvider, TextBlock
from locations import main_file
from lqa_report import lqa_report
import configuration
from mylogging import logger

from fonts import check as check_fonts
from compiler_warnings import check as check_warnings
from forbidden_text import check as check_forbidden_text
from references import check as check_references
from header import check as check_header
from hyphenation import check as check_hyphenation
from unreferenced_floats import check as check_unreferenced_floats
from risky_packages import check as check_risky_packages
from todos import check as check_todos
from pages import check as check_pages
from merge_msgs import check as check_merge_msgs

checks = [('CHK_WARNINGS', check_warnings),
          ('CHK_RISKY_PACKAGES', check_risky_packages),
          ('CHK_FONTS', check_fonts),
          ('CHK_FORBIDDEN_TEXT', check_forbidden_text),
          ('CHK_HYPHENATION', check_hyphenation),
          ('CHK_CREF', check_references),
          ('CHK_HEADERS', check_header),
          ('CHK_UNREFERENCED_FLOATS', check_unreferenced_floats),
          ('CHK_MERGE_MSGS', check_merge_msgs),
          ('CHK_TODOS', check_todos),
          ('CHK_PAGES', check_pages)]

# load and parse the LaTeX document tree
tex_data_provider = TexDataProvider(main_file)

# run checks and pass data provider as argument
enabled = configuration.get_enabled_issue_types()
for t in checks:
    if t[0] in enabled:
        logger.info('running check {}...'.format(t[0]))
        t[1](tex_data_provider)

# report issues to the logger, slack, and dashboard
lqa_report.to_logger()
lqa_report.to_slack()
lqa_report.to_dashboard()

if lqa_report.check_build_failure():
    sys.exit(1)


==> lqa/scripts/compiler_warnings.py <==
import re
import sys
from helpers import get_list
from locations import short_latex_log_file, get_short_filename
from lqa_report import lqa_report
from configuration import get_issue_config

# acceptable warnings
acceptable_warnings = get_issue_config("CHK_WARNINGS")["acceptable_warnings"]


def extract_string_between(s, start, end):
	query = start + '([\s\S]*)' + end
	result = re.search(query, s)
	return result.group(1)


def check(tex_data_provider):
	warnings_list = []

	with open(short_latex_log_file, 'r', encoding='iso-8859-1') as f:
		log = f.read()
		warnings = re.sub('Result: o\) Errors: [0-9]*, Warnings: [0-9]*, BadBoxes: [0-9]*', '', log)
		split = warnings.split('** ')
		for s in split:
			s = s.strip()
			lines = s.split('\n')
			lines = [l.strip() for l in lines]
			s = '  '.join(lines)
			if s != '':
				if not any(a in s for a in acceptable_warnings):
					warnings_list.append(s)

	n_warnings = len(warnings_list)
	if n_warnings > 0:
		lqa_report.add_issue('CHK_WARNINGS', warnings_list)
		return False

	return True

if __name__ == "__main__":
	if (not check(0)):
		sys.exit(1)

==> lqa/scripts/configuration.py <==
from locations import config_json_file
import json

with open(config_json_file, 'r') as f:
    _config = json.load(f)

def get_global_config():
    return _config

def get_issue_config(issue_type):
    return _config["issues"][issue_type]

def get_enabled_issue_types():
    t = []
    for i in _config["issues"]:
        if _config["issues"][i]["enabled"]:
            t.append(i)
    return t


==> lqa/scripts/fonts.py <==
# Some publishers object to Type 3 fonts. This script checks if the generated PDF contains any Type 3 fonts

import sys
from helpers import run_process
from locations import main_pdf_file, main_file, latex_log_file
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from pages import get_last_page, get_last_body_page
from configuration import get_issue_config

search_string = "Type 3"
ignore_appendix = get_issue_config("CHK_FONTS")["ignore_appendix"]

def check(tex_data_provider, pdf=main_pdf_file):
	if ignore_appendix:
		last = get_last_body_page(latex_log_file)
	else:
		last = get_last_page(latex_log_file)
	all_fonts = []
	for i in range(1,last+1):
		output = run_process(['pdffonts', '-f', str(i), '-l', str(i), pdf])
		lines = output.splitlines()
		header = lines[0:2]
		fonts = lines[2:]
		all_fonts += [f + ' (page {})'.format(i) for f in fonts]

	type3 = [f for f in all_fonts if search_string in f]
	n_type3 = len(type3)

	if n_type3 > 0:
		details = header + type3
		lqa_report.add_issue('CHK_FONTS', details)
		return False

	return True


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/forbidden_text.py <==
import sys

from helpers import get_list
from locations import get_short_filename, header_dir, main_file
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

# forbidden text
forbidden_text = get_issue_config("CHK_FORBIDDEN_TEXT")["forbidden"]


def get_forbidden(line):
	return [a for a in forbidden_text if a in line]


def check_forbidden_text(tex_data_provider : TexDataProvider):
	bad_lines = []
	for f in tex_data_provider.imported_tex_files:
		if f.startswith(header_dir):
			continue
		else:
			for tb in tex_data_provider.get_body_text_blocks_in_file(f):
				forbidden = get_forbidden(tb.text)
				if len(forbidden) > 0:
					bad_lines.append((get_short_filename(tb.file_origin), forbidden, tb.text))

	n_bad_lines = len(bad_lines)
	if n_bad_lines > 0:
		# compile report
		report = [
			[
				'{} contains {}:'.format(get_short_filename(file), ', '.join(forbidden)),
				'\t' + line.strip()
			]
			for file, forbidden, line in bad_lines
		]

		details = [x for r in report for x in r]  # flatten
		lqa_report.add_issue('CHK_FORBIDDEN_TEXT', details)
		return False

	return True


def check(tex_data_provider):
	ok_forbidden = check_forbidden_text(tex_data_provider)
	return ok_forbidden


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/header.py <==
import sys
import re
from helpers import get_list
from locations import get_short_filename, header_dir, main_file
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config


# allow commands
allow_commands_list = get_issue_config("CHK_HEADERS")["ignore_files"]


def find_definitions(tex_data_provider : TexDataProvider):
	reports = []
	for f in tex_data_provider.imported_tex_files:
		occurs = [pattern in f for pattern in allow_commands_list]
		if f.startswith(header_dir) or any(occurs):
			continue

		usepackage = tex_data_provider.get_packages_in_file(f)
		reports += [
			'{} includes package "{}"'.format(get_short_filename(f), r)
			for r in usepackage
		]

		newcommand = tex_data_provider.get_commands_in_file(f)
		reports += [
			'{} defines command "{}"'.format(get_short_filename(f), r)
			for r in newcommand
		]
	return reports


def check(tex_data_provider : TexDataProvider):
	reports = find_definitions(tex_data_provider)

	if len(reports) > 0:
		lqa_report.add_issue('CHK_HEADERS', reports)
		return False
	return True


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/helpers.py <==
from __future__ import print_function
from subprocess import check_output, CalledProcessError, STDOUT
from mylogging import report_error
import glob
import re
from typing import Iterator, List
from locations import __tex_pattern, ci_output_dir, ci_path


class MyClass:
    """"
    Default class with tostring and equality implemented
    """

    def __str__(self):
        return str(self.__dict__)

    def __repr__(self):
        return str(self.__dict__)

    def __eq__(self, other):
        return self.__dict__ == other.__dict__


def get_list(filename):
    with open(filename, 'r', encoding='iso-8859-1') as f:
        lines = f.read().splitlines()
        lines = [
            l for l in lines
            if not l.startswith('#')
            if not l.isspace()
        ]
        return lines


# snippet to include in the latex to ignore warnings about a line
ignore_text = '% ignore'


def run_process(command):
    try:
        output = check_output(command, stderr=STDOUT)
        return output.decode('utf-8')
    except CalledProcessError as e:
        output = e.output
        output = output.decode('utf-8')
        command = ' '.join(command)
        report_error('Running {} failed'.format(command), [output])
        return False


comment_regex = r'(?<!\\)%.*$'
commend_start_regex = r'\\begin{comment}.*$'
comment_start = re.compile(commend_start_regex)
commend_end_regex = r'^.*\\end{comment}'
comment_end = re.compile(commend_end_regex)


class Line(MyClass):

    def __init__(self, filename: str, line_num: int, content: str):
        """

        :param filename:
        :param line_num: 1-indexed
        :param content: the content of the line
        """
        self.filename = filename
        self.line_num = line_num
        self.content = content


==> lqa/scripts/hyphenation.py <==
import re
from typing import List

from helpers import get_list, MyClass
from locations import get_short_filename, main_file
from lqa_report import lqa_report
from parse_latex import TexDataProvider, TextBlock
from configuration import get_issue_config

# ignore hyphenation

ignore_hyphenation_list = get_issue_config("CHK_HYPHENATION")["ignore_words"]


# make everything lowercase
def normalize_line(line):
	return line.lower()


class HyphenatedWord(MyClass):

	def __init__(self, tb: TextBlock, hyphenated: str):
		"""
		:param tb: the TextBlock where the hyphenated word appears
		:param hyphenated: the original hyphenated word
		"""
		self.tb = tb
		self.hyphenated = hyphenated

		parts = hyphenated.split("-")
		# forbidden: non-separated, space-separated, and plural forms
		forbidden_pattern = '(^|[^a-zA-Z])(' + '(| |-)'.join(parts) + 's?)([^a-zA-Z]|$)'
		self.forbidden_regex = re.compile(forbidden_pattern)

		same_pattern = '-'.join(parts) + 's?'
		self.same_regex = re.compile(same_pattern)

	def match(self, s):
		matches = self.forbidden_regex.finditer(s)
		for m in matches:
			m = m.group(2)
			# check that we do not have an exact match
			if not self.same_regex.match(m):
				return m
		return None


def collect_hyphenated(tex_data_provider : TexDataProvider) -> List[HyphenatedWord]:
	hyphenated_words = []
	for tb in tex_data_provider.get_body_text_blocks():
		for w in re.findall(r"([a-zA-Z][a-zA-Z]+(-[a-zA-Z][a-zA-Z]+)+)", normalize_line(tb.text)):
			w = w[0]
			if w[-1] == "s":
				w = w[:-1]  # normalize to singular form
			w = w.lower()  # switch to lowercase
			if w not in ignore_hyphenation_list:
				hyphenated_words.append(HyphenatedWord(tb, w))
	return hyphenated_words


def filter_duplicates(hyphenated_words: List[HyphenatedWord]) -> List[HyphenatedWord]:
	filtered = []
	seen = {}
	for t in hyphenated_words:
		if t.hyphenated in seen:
			continue
		seen[t.hyphenated] = 1
		filtered.append(t)
	return filtered


def list_inconsistent_hyphenations(tex_data_provider : TexDataProvider, hyphenated_words: List[HyphenatedWord]):
	reports = []

	# search for occurrences
	for tb in tex_data_provider.get_body_text_blocks():
		normalized_line = normalize_line(tb.text)
		for forbidden_word in hyphenated_words:
			m = forbidden_word.match(normalized_line)
			if m:
				details = [
					'{} contains "{}"'.format(get_short_filename(forbidden_word.tb.file_origin), forbidden_word.hyphenated),
					'{} contains "{}"'.format(get_short_filename(tb.file_origin), m)
				]
				reports.append(details)
	return reports


def check_inconsistent_hyphenation(tex_data_provider : TexDataProvider, forbidden_seq):
	reports = list_inconsistent_hyphenations(tex_data_provider, forbidden_seq)

	for r in reports:
		lqa_report.add_issue('CHK_HYPHENATION', r)
	return len(reports) == 0


def check(tex_data_provider):
	hyphenated_words = collect_hyphenated(tex_data_provider)
	hyphenated_words = filter_duplicates(hyphenated_words)
	ok_hyphenation = check_inconsistent_hyphenation(tex_data_provider, hyphenated_words)
	return ok_hyphenation


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/issue_doc.py <==
from locations import get_short_filename, header_dir, config_json_file

_issues = {}

def _register_issue(key, short_description, message, solutions):
    _issues[key] = {}
    _issues[key]['short_description'] = short_description
    _issues[key]['message'] = message
    i = 0
    for s in solutions:
        solutions[i] = "{}) {}".format(i+1, solutions[i])
        i = i + 1
    _issues[key]['solutions'] = solutions

def get_issue_doc(issue_key):
    return _issues[issue_key]

_register_issue('ERR_LATEX_BUILD',
                'Checks for general latex build failure',
                'Latex build failed',
                ['Check the compiler output'])

_register_issue('CHK_CREF',
                'Checks whether \cref (provided by the cleveref package) is used instead of \ref and \cref',
                'Occurrences of \\ref or \\eqref references',
                [
                    'Use \\cref instead of \\ref or \\eqref.',
                    'Add the respective labels to "issues.CHK_CREF.ignore_labels" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_CREF.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_FORBIDDEN_TEXT',
                'Checks that a configured set of text pieces never appears literally in the document body.',
                'Occurrences of forbidden text',
                [
                    'Remove forbidden text, most likely replacing it by a command from a header file in.'.format(get_short_filename(header_dir)),
			        'Remove forbidden text from "issues.CHK_FORBIDDEN_TEXT.forbidden" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_FORBIDDEN_TEXT.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_FONTS',
                'Checks that no Type 3 fonts are used within the document',
                'Type 3 fonts used in document',
                [
                    'Most likely problem: The paper contains figures drawn using matplotlib. ' +
                    'In this case, add this to the code that generates the figures (Source: http://phyletica.org/matplotlib-fonts/): ' +
                    "matplotlib.rcParams['pdf.fonttype'] = 42; matplotlib.rcParams['ps.fonttype'] = 42",
					'Another potential issue is the TIPA package (https://ctan.org/pkg/tipa?lang=de, to display phonetics), which uses T3 fonts by default. In this case, replace \\usepackage{tipa} by \\usepackage[T1]{tipa}.',
					'More detailed discussion: https://tex.stackexchange.com/questions/18687/how-to-generate-pdf-without-any-type3-fonts',
                    'Disable this check via "issues.CHK_FONTS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_HEADERS',
                'Checks that there are no inclusions of packages or command definitions outside header files in the folder headers/',
                'Occurrences of usepackage or newcommand outside of header file',
                [
                    'Move usepackage and newcommand to a header file in the directory {}.'.format(get_short_filename(header_dir)),
                    'Allow these commands in a specific file by adding the filename to "issues.CHK_HEADERS.ignore_files" in {}'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_HEADERS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_HYPHENATION',
                'Checks that compound words are consistently (non-)hyphenated in the document',
                'Inconsistent hyphenation',
                [
					'Make hyphenation consistent by renaming either of the two occurrences. To decide which version is more common, check https://books.google.com/ngrams',
					'Add the hyphenated string to "issues.CHK_HYPHENATION.ignore_words" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_HYPHENATION.enabled in {}.'.format(get_short_filename(config_json_file))
				])

_register_issue('CHK_MERGE_MSGS',
                'Checks that there are no unresolved merge conflicts in the document',
                'Document contains unresolved merge messages',
                [
					'Resolve the merge conflicts by removing the "<<<<<<" / ">>>>>>>" headers / trailers',
					'Add the file to "issues.CHK_MERGE_MSGS.ignore_files" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_MERGE_MSGS.enabled in {}.'.format(get_short_filename(config_json_file))
				])

_register_issue('CHK_PAGES',
                'Checks that the number of pages of the paper body is below the configured page limit',
                'Number of pages exceeds pagelimit',
                [
                    'Shorten paper.',
                    'Adapt "issues.CHK_PAGES.max_body_pages" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_PAGES.enabled in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_RISKY_PACKAGES',
                'Checks whether any packages known to modify the document layout (e.g., margins or fonts) are used in the document',
                'Potentially layout breaking packages used',
                [
                    'Do not use the package.',
                    'If you are ABSOLUTELY SURE what you are doing, you can remove the package from "issues.CHK_RISKY_PACKAGES.packages" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_RISKY_PACKAGES.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_TODOS',
                'Checks if there are any open TODO items in the document',
                'Document contains TODO items',
                [
                    'Remove the listed TODOs',
                    'Disable this check via "issues.CHK_TODOS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_UNREFERENCED_FLOATS',
                'Checks whether all floats (tables, figures, listings, algorithms) are properly labeled and referenced within the document',
                'Unreferenced or mislabeled floats (tables, figures, algorithms, listings)',
                [
                    'Properly label the float (label after caption) and integrate a reference into the document.',
                    'Properly label the float (label after caption) and add its label to "issues.CHK_UNREFERENCED_FLOATS.ignore_labels" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_UNREFERENCED_FLOATS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_WARNINGS',
                'Checks that pdflatex compilation succeeds without warnings',
                'Warnings during Latex build',
                [
                    'Check the compiler output',
                    'Add a (substring) of the warning message to "issues.CHK_WARNINGS.acceptable_warnings" in {}'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_WARNINGS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])


==> lqa/scripts/locations.py <==
import os
import sys


def get_short_filename(filename):
    return os.path.relpath(filename, root)


scripts_path = os.path.dirname(os.path.realpath(__file__))
ci_path = os.path.join(scripts_path, '..')
ci_path = os.path.abspath(ci_path)
ci_settings_path = os.path.join(ci_path, 'settings')
paper_path = os.path.join(ci_path, '..')
paper_path = os.path.abspath(paper_path)
root = os.path.join(paper_path, '..')
root = os.path.abspath(root)

ci_output_dir = os.path.join(paper_path, 'lqa-output')
latex_log_file = os.path.join(ci_output_dir, 'latexmk', 'main.log')
short_latex_log_file = os.path.join(paper_path, 'lqa-output', 'main-short.log')
main_pdf_file = os.path.join(ci_output_dir, 'main.pdf')
submission_pdf_file = os.path.join(ci_output_dir, 'submission.pdf')
supplement_pdf_file = os.path.join(ci_output_dir, 'submission_supplement.pdf')
target_abstract_file = os.path.join(ci_output_dir, 'abstract.txt')
dashboard_file = os.path.join(ci_output_dir, 'lqa-dashboard.txt')
main_file = os.path.join(paper_path, 'main.tex')
header_dir = os.path.join(paper_path, 'headers')
abstract_file = os.path.join(paper_path, 'abstract.tex')
__tex_pattern = os.path.join(paper_path, '**/*.tex')

ci_tests_dir = os.path.join(paper_path, 'lqa/scripts/tests')

latex_log_path = os.path.join(ci_output_dir, 'script-logs')

config_json_file = os.path.join(ci_settings_path, 'config.json')

dir_path = os.path.dirname(os.path.realpath(__file__))

calling_file = sys.modules['__main__'].__file__
calling_file_name = os.path.basename(calling_file)
script_log_file = os.path.join(latex_log_path, 'logs-{}.log'.format(calling_file_name))


==> lqa/scripts/lqa_report.py <==
from mylogging import report_error
from issue_doc import get_issue_doc
from configuration import get_issue_config
from locations import dashboard_file
from slack_connection import SlackConnection


class Report():
    def __init__(self, m_slack_connection):
        self.issues = {}
        self.slack_connection = m_slack_connection

    def add_issue(self, issue_type, details):
        if not issue_type in self.issues:
            self.issues[issue_type] = []
        self.issues[issue_type].append(details)
        
    def check_build_failure(self):
        for t in self.issues:
            if get_issue_config(t)["build_failure"]:
                return True
        return False

    # prints all the issues to the logger
    def to_logger(self):
        for t in self.issues:
            doc = get_issue_doc(t)
            error = '{} - {}'.format(t, doc['message'])
            solutions = doc['solutions']
            for details in self.issues[t]:
                report_error(error, details, solutions)

    # print a summary to the dashboard
    def to_dashboard(self):
        with open(dashboard_file, "w") as f:
            print("--------------- ISSUE SUMMARY ---------------\n", file=f)
            for t in self.issues:
                cnt = len(self.issues[t])
                print("{}: {} items".format(t, cnt), file=f)
            if len(self.issues) == 0:
                print(" (no issues)\n", file=f)
            else:
                print("\n--------------- ISSUE DETAILS ---------------\n", file=f)
                for t in self.issues:
                    for details in self.issues[t]:
                        doc = get_issue_doc(t)
                        print("{}: {}".format(t, doc['message']), file=f)
                        for e in details:
                            print("> {}".format(e), file=f)
                        print("", file=f)
            print("---------------------------------------------", file=f)
    
    # print issues to slack (for enabled issue types)
    def to_slack(self):
        msg = ""
        for t in self.issues:
            if get_issue_config(t)["notify_slack"]:
                for details in self.issues[t]:
                    doc = get_issue_doc(t)
                    msg = msg + "{}: *{}*\n".format(t, doc['message'])
                    for e in details:
                        msg = msg + "> {}\n".format(e)
                    msg = msg + "_Solutions_\n"
                    for s in doc['solutions']:
                        msg = msg + "> _{} _\n".format(s)
        if len(msg) > 0:
            self.slack_connection.post_msg(msg)

_slack_connection = SlackConnection()
lqa_report = Report(_slack_connection)

==> lqa/scripts/merge_msgs.py <==
import sys

from locations import  main_file, get_short_filename
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

ignore_files_list = get_issue_config("CHK_MERGE_MSGS")["ignore_files"]


def collect_merge_msgs(tex_data_provider: TexDataProvider):
    details = []
    for fname in tex_data_provider.imported_tex_files:
        if get_short_filename(fname) in ignore_files_list:
            continue
        with open(fname, "r") as file:
            line_num = 0
            for line in file:
                line_num += 1
                if line.strip().find("<<<<<<< HEAD") >= 0:
                    details.append("unresolved merge conflict in file '{}' (line {})"
                                   .format(get_short_filename(fname), line_num))
    return details


def check(tex_data_provider):
    details = collect_merge_msgs(tex_data_provider)
    if len(details) > 0:
        lqa_report.add_issue("CHK_MERGE_MSGS", details)
        return False
    return True


if __name__ == "__main__":
    if not check(TexDataProvider(main_file)):
        sys.exit(1)



==> lqa/scripts/mylogging.py <==
from logging import *
import os
from logging.handlers import RotatingFileHandler
import sys
from locations import script_log_file


def create_logger():
    logger = getLogger("logger")

    logger.setLevel(DEBUG)

    console_formatter = Formatter('[%(asctime)s] %(levelname)s [%(name)s.%(funcName)s:%(lineno)d] %(message)s',
                                  datefmt='%Y-%m-%d %H:%M:%S')
    message_formatter = Formatter('[%(levelname)s] %(message)s')

    # add a rotating handler
    need_roll_over = os.path.isfile(script_log_file)
    file_handler = RotatingFileHandler(script_log_file, backupCount=5, encoding='utf8')
    file_handler.setLevel(DEBUG)
    file_handler.setFormatter(console_formatter)
    logger.addHandler(file_handler)

    # force rollover if files exists
    if need_roll_over:
        file_handler.doRollover()

    # add console handler
    console_handler = StreamHandler(sys.stdout)
    console_handler.setLevel(INFO)
    console_handler.setFormatter(message_formatter)
    logger.addHandler(console_handler)

    return logger


logger = create_logger()


def report_error(error, details=None, solutions=None):
    """
    :param error: string
    :param details: list of strings
    :param solutions: list of strings
    """
    # details
    if details is not None:
        details = ['  > ' + s for s in details]
        details = ['  DETAILS:'] + details
        details = '\n'.join(details)
    # solutions
    if solutions is not None:
        solutions = ['  > ' + s for s in solutions]
        solutions = ['  SOLUTIONS:'] + solutions
        solutions = '\n'.join(solutions)
    msg = error
    if details is not None:
        msg += '\n' + details
    if solutions is not None:
        msg += '\n' + solutions
    logger.error(msg)

==> lqa/scripts/pages.py <==
import sys
import argparse
from helpers import run_process
import mylogging
from lqa_report import lqa_report
from locations import latex_log_file, main_pdf_file, submission_pdf_file, supplement_pdf_file
from configuration import get_issue_config

body_page_limit = get_issue_config("CHK_PAGES")["max_pages_body"]

def get_page(log_file, label):
	with open(log_file, 'r', encoding='iso-8859-1') as f:
		for line in f:
			if label in line:
				page = int(line.split()[1])
				return page
	mylogging.warning('Page of %s not found', label)
	return None


def get_last_body_page(log_file):
	return get_page(log_file, 'LASTBODYPAGE')


def get_last_references_page(log_file):
	return get_page(log_file, 'LASTREFERENCESPAGE')


def get_last_page(log_file):
	return get_page(log_file, 'LASTPAGE')


def get_split_page(log_file):
	return get_last_references_page(log_file)


def check(t, page_limit=body_page_limit):
	n_pages = get_last_body_page(latex_log_file)
	if n_pages > page_limit:
		details = ['Actual: {}  Limit: {}'.format(n_pages, page_limit)]
		lqa_report.add_issue('CHK_PAGES', details)
		return False
	return True


def split():
	last_page = get_last_page(latex_log_file)
	split_page = get_split_page(latex_log_file)
	if split_page < last_page:
		mylogging.info("SPLITTING %s after page %s", main_pdf_file, split_page)
		run_process(['pdftk', main_pdf_file, 'cat', '1-{}'.format(split_page), 'output', submission_pdf_file])
		run_process(['pdftk', main_pdf_file, 'cat', '{}-end'.format(split_page+1), 'output', supplement_pdf_file])
	else:
		mylogging.info("Not splitting %s as there is no supplement", main_pdf_file)
		run_process(['cp', main_pdf_file, submission_pdf_file])


if __name__ == "__main__":
	# parse arguments
	parser = argparse.ArgumentParser()
	options = ['check', 'split']
	parser.add_argument('--action', nargs='?', type=str, default='check', choices=options)
	args = parser.parse_args()
	# run
	if args.action == 'split':
		split()
	elif args.action == 'check':
		ok = check()
		if not ok:
			sys.exit(1)


==> lqa/scripts/parse_latex.py <==
# requires pip install texsoup
import os
from TexSoup import TexSoup, TexArgs, TokenWithPosition, TexEnv, TexCmd, RArg, TexNode
from mylogging import logger
import locations

class TextBlock:
    def __init__(self, raw_text, origin="?"):
        self.text = self.normalize(raw_text)
        self.file_origin = origin

    def __eq__(self, other):
        return self.text == other.text and self.file_origin == other.file_origin

    def normalize(self, text):
        text = text.replace("\n", " ")
        text = text.replace("~", " ")
        return text

    @staticmethod
    def check_skip(text):
        return (len(text.strip()) < 3)

    def __str__(self):
        return "TextBlock('" + self.text + "', origin = '" + self.file_origin + "')"


class TexDataProvider:

    extract_body_config = {
        # list of commands whose arguments should be included as body text
        "include_command_args" : ["section", "subsection", "subsubsection", "paragraph", "caption", "item", "emph"],

        # list of environments whose body should be skipped 
        "skip_envs" : ["$", "displaymath", "equation", "align", "comment"]
    }

    float_envs = [ "table", "figure", "algorithm" ]

    # list of relevant .tex files in the document tree
    imported_tex_files = []

    # cache holding parsed TexSoup objects for .tex files
    __parsed_tex_cache = {}


    # parses the given .tex file, caches its results
    def __parse_tex_file(self, fname):
        if not (fname in self.__parsed_tex_cache):
            with open(fname, "r") as f:
                logger.info("parsing file '%s'..." % (locations.get_short_filename(fname)))
                try:
                    self.__parsed_tex_cache[fname] = TexSoup(f)
                except Exception as e:
                    logger.warn("error while parsing file '{}':".format(locations.get_short_filename(fname)))
                    logger.warn("  {}".format(e))
                    self.__parsed_tex_cache[fname] = TexSoup("")

        return self.__parsed_tex_cache[fname]


    # creates a TexDataProvider and parses the TeX import tree starting at 'root_tex_file'
    def __init__(self, root_tex_file):
        self.imported_tex_files = self.__get_recursive_imports(root_tex_file, os.path.dirname(root_tex_file))


    # returns a generator providing all body text blocks of the document
    def get_body_text_blocks(self, skip_comments=True):
        for f in self.imported_tex_files:
            for t in self.get_body_text_blocks_in_file(f):
                yield t


    # returns a generator providing all body text blocks of the provided file
    def get_body_text_blocks_in_file(self, fname, skip_comments=True):
        soup = self.__parse_tex_file(fname)
        for t in self.__process_tree(soup.expr.all, skip_comments):
            t.file_origin = fname
            yield t


    # returns a list of all package names used in the document
    def get_packages(self):
        packages = []
        for f in self.imported_tex_files:
            for p in self.get_packages_in_file(f):
                packages.append(p)
        return packages


    # returns a list of all package names used in a file
    def get_packages_in_file(self, file):
        packages = []
        soup = self.__parse_tex_file(file)
        for package in soup.find_all('usepackage'):
            package_name = self.__get_required_arg(package.args, 0)
            names = package_name.split(",") # to support \usepackage{a,b,c}
            for n in names:
                packages.append(n)
        return packages


    # returns all \newcommand declarations in the document
    def get_commands(self):
        commands = []
        for f in self.imported_tex_files:
            for p in self.get_commands_in_file(f):
                commands.append(p)
        return commands


    # returns all \newcommand declarations in a file
    def get_commands_in_file(self, file):
        commands = []
        soup = self.__parse_tex_file(file)
        for command in soup.find_all('newcommand'):
            if (len(command.args) > 0):
                commands.append(command.args[0].value)
        return commands

    # \newcommand declarations without any arguments in the document
    # returns a dictionary \commandname -> args
    def get_simple_replacement_commands(self):
        commands = {}
        for f in self.imported_tex_files:
            a = self.get_simple_replacement_commands_in_file(f)
            for p in a:
                commands[p] = a[p]
        return commands


    # \newcommand declarations without any arguments in 'file'
    # returns a dictionary \commandname -> args
    def get_simple_replacement_commands_in_file(self, file):
        commands = {}
        soup = self.__parse_tex_file(file)
        for command in soup.find_all('newcommand'):
            if (len(command.args) == 2):
                commands[command.args[0].value] = command.args[1].value.strip()
            elif (len(command.args) == 3 and command.args[1].value == "0"):
                commands[command.args[0].value] = command.args[2].value.strip()
        return commands

    # returns tuples (file, type, labels) for any found \\ref or \\eqref
    def get_ref_eqref(self):
        labels = []
        for f in self.imported_tex_files:
            soup = self.__parse_tex_file(f)
            for command in soup.find_all('ref'):
                labels.append((f, 'ref', command.args[0].value))
            for command in soup.find_all('eqref'):
                labels.append((f, 'eqref', command.args[0].value))
        return labels


    # returns all labels that are assigned to any float in the document
    def get_float_labels(self):
        labels = []
        for f in self.imported_tex_files:
            soup = self.__parse_tex_file(f)
            for label in soup.find_all('label'):
                if isinstance(label.parent.expr, TexEnv) and (label.parent.expr.name in self.float_envs):
                    labels.append(label.string)
            for lst in soup.find_all('lstinputlisting'):
                # special treatment of 'lstinputlisting' command which directly assigns a label
                if (len(lst.args) == 2):
                    raw_args = lst.args[0].value
                    parts = raw_args.split(",")
                    for p in parts:
                        lr = p.split("=")
                        if lr[0] == "label":
                            labels.append(lr[1])
        return labels
    
    # returns (caption, label, file, type) of all mis/-unlabeled floats in the
    # document
    # 'caption' is empty for floats that do not contain a caption
    # 'type':
    #    0 iff no label
    #    1 iff label but no caption
    #    2 iff label and caption, but in the wrong order
    def get_unlabeled_floats(self):
        floats = []
        for f in self.imported_tex_files:
            soup = self.__parse_tex_file(f)
            for fig in soup.find_all('figure'):
                has_label = False
                has_caption = False
                label_before_caption = False
                caption = ""
                label = ""
                for c in fig.children:
                    if isinstance(c.expr, TexCmd):
                        if c.expr.name == "caption":
                            caption = c.expr.args[0].value
                            has_caption = True
                        elif c.expr.name == "label":
                            label = c.expr.args[0].value
                            has_label = True
                            if (not has_caption):
                                label_before_caption = True
                if (not has_label):
                    floats.append((caption, label, f, 0))
                elif (has_label and not has_caption):
                    floats.append((caption, label, f, 1))
                elif (has_label and has_caption and label_before_caption):
                    floats.append((caption, label, f, 2))
        return floats


    # returns all labels referenced within any \cref command
    def get_crefs(self):
        labels = []
        for f in self.imported_tex_files:
            soup = self.__parse_tex_file(f)
            for command in soup.find_all('cref'):
                labels.append(command.args[0].value)
            for command in soup.find_all('ref'):
                labels.append(command.args[0].value)
        return labels


    # check if file with name 'fname' should be exempted from LaTeX parsing
    def __check_skip_file(self, fname):
        with open(fname, "r") as f:
            first_line = f.readline()
            if (first_line.startswith("% GNUPLOT:")):
                return True


    # returns the list of files (non-recursively) imported in the .tex file 'f'
    def __get_imports(self, f, root_dir):
        soup = self.__parse_tex_file(f)
        l = []

        # resolve subimports
        for subimport in soup.find_all('subimport'):
            path = subimport.args[0].value + subimport.args[1].value
            l.append(path)

        # resolve imports
        for _import in soup.find_all('import'):
            path = _import.args[0].value
            l.append(path)

        # resolve includes
        for include in soup.find_all('include'):
            path = include.args[0].value
            l.append(path)

        # resolve inputs
        for _input in soup.find_all('input'):
            path = _input.args[0].value
            l.append(path)
        

        def add_extension_and_root(f):
            ret = os.path.join(root_dir, f)
            if not os.path.isfile(ret):
                if not f.endswith('.tex'):
                    ret += '.tex'
            return ret

        l = [add_extension_and_root(f) for f in l]
        l = [f for f in l if (not self.__check_skip_file(f))]
        return l


    # returns the list of files imported in the .tex file 'f' (recursively)
    def __get_recursive_imports(self, f, root_dir):
        queue = [f]
        l = []
        while len(queue) > 0:
            f = queue.pop()
            if f not in l:
                l.append(f)
                queue += self.__get_imports(f, root_dir)
        return l


    def __get_required_args(self, args: TexArgs):
        ret = []
        for a in args:
            if a.type == 'required':
                ret.append(a)
        return ret


    def __get_required_arg(self, args: TexArgs, i: int):
        req = self.__get_required_args(args)
        return req[i].value


    def __process_command(self, cmd, skip_comments):
        if cmd.name in self.extract_body_config["include_command_args"]:
            for arg in cmd.args:
                for t in self.__process_node(arg, skip_comments):
                    yield t


    def __process_node(self, node, skip_comments):
        if isinstance(node, TexEnv):
            if not (node.name in self.extract_body_config["skip_envs"]):
                for t in self.__process_tree(node.all, skip_comments):
                    yield t
        elif isinstance(node, TexCmd):
            for t in self.__process_command(node, skip_comments):
                yield t
        elif isinstance(node, TokenWithPosition):
            t = str(node.text).strip()
            if not (TextBlock.check_skip(t) or (len(t) > 0 and t[0] == "%" and skip_comments)):
                yield TextBlock(t)
        elif isinstance(node, RArg):
            t = node.value
            if not TextBlock.check_skip(t):
                yield TextBlock(t)
        elif isinstance(node, str):
            t = node
            if not TextBlock.check_skip(t):
                yield TextBlock(t)
        else:
            pass    # TODO what to do here?


    def __process_tree(self, tex_tree, skip_comments):
        for n in tex_tree:
            for t in self.__process_node(n, skip_comments):
                yield t


==> lqa/scripts/references.py <==
import re
import sys
from locations import get_short_filename, main_file
from helpers import get_list
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

# ignore references
ignore_references_list = get_issue_config("CHK_CREF")["ignore_labels"]

def find_references(tex_data_provider : TexDataProvider):
	reports = []
	for t in tex_data_provider.get_ref_eqref():
		if not (t[2] in ignore_references_list):
			reports += [
				'{} uses \\{} with label "{}"'.format(get_short_filename(t[0]), t[1], t[2])
			]
	return reports


def check(tex_data_provider):
	reports = find_references(tex_data_provider)

	if len(reports) > 0:
		lqa_report.add_issue('CHK_CREF', reports)
		return False

	return True


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/risky_packages.py <==
import sys
from locations import main_file
from helpers import get_list
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

# ignore references
risky_packages_list = get_issue_config("CHK_RISKY_PACKAGES")["packages"]


def check(tex_data_provider):
    reports = [p for p in tex_data_provider.get_packages() if p in risky_packages_list]
    reports = ['package "{}" is known to change document layout (margins, fonts, or similar)'.format(p) for p in reports]

    if len(reports) > 0:
        lqa_report.add_issue('CHK_RISKY_PACKAGES', reports)
        return False

    return True


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/slack_connection.py <==
from helpers import get_list
from mylogging import logger
from collections import OrderedDict
import os
import json
import requests
from configuration import get_global_config


class SlackConnection():
    def __init__(self):
        self.slack_url = self._get_environment_variable('SLACK_TOKEN')
        self.details = {
            'commit': self._get_environment_variable('CI_COMMIT_SHA'),
            'message': self._get_environment_variable('CI_COMMIT_MESSAGE'),
            'user': self._get_environment_variable('GITLAB_USER_NAME'),
            'user-email': self._get_environment_variable('GITLAB_USER_EMAIL'),
            'job-URL': self._get_environment_variable('CI_JOB_URL')
        }
        if self.details['message'] is not None:
            self.details['message'] = self.details['message'].rstrip()
        for k in list(self.details.keys()):
            if self.details[k] is None:
                del self.details[k]

        # get slack user IDs
        self.slack_id_dict = get_global_config()["notifications"]["slack"]["user-ids"]

    def _get_environment_variable(self, name):
        return os.environ.get(name, None)

    def _format_slack_mention(self, user_email):
        if user_email in self.slack_id_dict:
            return "<@%s>" % self.slack_id_dict[user_email]
        return ""

    def post_msg(self, msg):
        labels = OrderedDict([
            ('commit', 'Commit'),
            ('message', 'Commit message'),
            ('user', 'Who'),
            ('job-URL', 'Details')
        ])
        details = ['> ' + l + ': ' + self.details[k] for k, l in labels.items() if k in self.details]
        if 'job-URL' in self.details:
            details.append('> LQA dashboard: ' + self.details['job-URL'] + '/artifacts/raw/lqa-dashboard.txt')
        context = 'The latest commit raises LQA issues, please fix them. ' + '\n' + '\n'.join(details)
        if "user-email" in self.details:
            context = self._format_slack_mention(self.details["user-email"]) + ' ' + context

        txt = context + "\n" + msg
        
        if self.slack_url is None:
            logger.info('No slack message sent (slack url not configured)')
        else:
            logger.info('Sending message to slack...')

            payload = json.dumps({'text': txt})
            logger.debug('Sending payload to slack %s: %s', self.slack_url, payload)
            r = requests.post(self.slack_url, data=payload, headers={'Content-Type': 'application/json'})
            logger.debug("Slack Response: %s %s", r.status_code, r.text.encode('utf-8'))

==> lqa/scripts/submit.py <==
from selenium import webdriver
from abc import ABC, abstractmethod
import os
import sqlite3
import tempfile
import shutil
from os.path import expanduser
import glob
import sys

from abstract import get_abstract, get_title
from locations import submission_pdf_file, supplement_pdf_file
from helpers import report_error
from mylogging import logger


class Submitter(ABC):

    def __init__(self):
        super().__init__()

    def submit_default(self):
        title = get_title()
        if title is None:
            report_error('Failed extracting the title from the paper. Not submitting paper.')
        abstract = get_abstract(False)
        if abstract is None:
            report_error('Failed extracting the abstract from the paper. Not submitting paper.')
        self.submit(title, abstract, submission_pdf_file, supplement_pdf_file)

    @abstractmethod
    def submit(self, title, abstract, submission_pdf, supplement_pdf):
        pass


class LogSubmitter(Submitter):

    def __init__(self):
        super().__init__()

    def submit(self, title, abstract, submission_pdf_file, supplement_pdf_file):
        logger.info('Logging information about paper to be submitted...')
        logger.info('Title: %s', title)
        logger.info('Abstract: %s', abstract)
        logger.info('PDF: %s', submission_pdf_file)
        logger.info('Supplement: %s', supplement_pdf_file)


class WebSubmitter(Submitter):

    def __init__(self):
        super().__init__()
        self.driver = webdriver.Firefox()

    def __del__(self):
        self.driver.close()

    def update_element_by_id(self, id, value):
        element = self.driver.find_element_by_id(id)
        self.update_element(element, value)

    def update_element(self, element, value):
        element.clear()
        element.send_keys(value)

    @abstractmethod
    def load_submit_page(self):
        pass

    @abstractmethod
    def get_title_element(self):
        pass

    @abstractmethod
    def get_abstract_element(self):
        pass

    @abstractmethod
    def get_submission_element(self):
        pass

    @abstractmethod
    def get_supplement_element(self):
        pass

    @abstractmethod
    def set_additional_configurations(self):
        pass

    @abstractmethod
    def send_page(self):
        pass

    def submit(self, title, abstract, submission_pdf_file, supplement_pdf_file):
        # load
        self.load_submit_page()

        # fill in
        title_element = self.get_title_element()
        self.update_element(title_element, title)

        abstract_element = self.get_abstract_element()
        self.update_element(abstract_element, abstract)

        submission_element = self.get_submission_element()
        self.update_element(submission_element, submission_pdf_file)

        if os.path.isfile(supplement_pdf_file):
            supplement_element = self.get_supplement_element()
            self.update_element(supplement_element, supplement_pdf_file)

        # finish
        self.set_additional_configurations()
        self.send_page()


class HotCRP(WebSubmitter):

    def __init__(self, url):
        super(HotCRP, self).__init__()
        self.url = url
        self.hotcrp_session = os.environ.get('HOTCRP_SESSION')
        if self.hotcrp_session is None:
            report_hotcrp_session()
            sys.exit(1)

    def load_submit_page(self):
        self.driver.get(self.url)
        self.driver.add_cookie({
            'name': 'hotcrpsession',
            'value': self.hotcrp_session,
            'domain': '.hotcrp.com'
        })
        self.driver.get(self.url)

    def get_title_element(self):
        return self.driver.find_element_by_id('title')

    def get_abstract_element(self):
        return self.driver.find_element_by_id('abstract')

    def get_submission_element(self):
        return self.driver.find_element_by_id('submission')

    def get_supplement_element(self):
        return self.driver.find_element_by_id('supplement')

    def set_additional_configurations(self):
        # not ready for review
        ready = self.driver.find_element_by_id('ready')
        if ready.isEnabled():
            ready.click()

    def send_page(self):
        # submit
        button = self.driver.find_element_by_id('submit')
        # button.click()


def report_hotcrp_session(list_tables=False):
    home = expanduser('~')
    cookies = glob.glob(home + "/.mozilla/firefox/*.default/cookies.sqlite")[0]
    with tempfile.NamedTemporaryFile() as tmp:
        tmp = tmp.name
        shutil.copyfile(cookies, tmp)

        c = sqlite3.connect(tmp)
        if list_tables:
            for table in c.execute('SELECT * FROM sqlite_master; '):
                print(table)

        query = "SELECT host, path, expiry, name, value FROM moz_cookies WHERE host=? and name=?"
        cursor = c.execute(query, ('.hotcrp.com', 'hotcrpsession'))
        details = [
            {
                'host': host,
                'path': path,
                'expiry': expiry,
                'name': name,
                'value': value,
                'command': '$ export HOTCRP_SESSION='+value
            }
            for host, path, expiry, name, value in cursor
        ]
        details = [k + ': ' + str(v) for detail in details for k, v in detail.items()]
        report_error('hotcrp session is not set. Add it according to the following information:', details)


if __name__ == "__main__":
    s = LogSubmitter()
    s.submit_default()
    s = HotCRP("https://pldi2019.hotcrp.com/paper/604")
    s.submit_default()







==> lqa/scripts/tests/run.sh <==
#!/bin/bash

BASEDIR="$( dirname "$0")"
cd "$BASEDIR"

cd ..
python3 -m unittest


==> lqa/scripts/tests/test_abstract.py <==
import unittest
import os
from abstract import AbstractParser
from locations import ci_tests_dir
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))


abstract = r'''
Content of abstract, \eg something. $1$
'''


class TestAbstract(unittest.TestCase):

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

        d = TexDataProvider(os.path.join(ci_tests_dir, "abstract/header.tex"))
        replace_defs = d.get_simple_replacement_commands()
        self.assertEqual(replace_defs, {'\\eg': 'e.g.,', '\\tool': '\\emph{Sometool}\\xspace'})
        self.p = AbstractParser(replace_defs)

    def test_replace_command(self):
        replaced = self.p.get_abstract('a, \\eg b is treated in \\tool nicely')
        self.assertEqual(replaced, 'a, e.g., b is treated in _Sometool_ nicely')

    def test_math(self):
        replaced = self.p.get_abstract('$x<y$')
        self.assertEqual(replaced, 'x<y')

    def test_emph(self):
        replaced = self.p.get_abstract('\emph{abc}')
        self.assertEqual(replaced, '_abc_')

    def test_unknown(self):
        replaced = self.p.get_abstract(r'\unknowncommand{arg}', )
        self.assertTrue('WARNING' in replaced)


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_header.py <==
import os
import unittest
from header import find_definitions
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))
header_dir = os.path.join(this_dir, 'header')
cmd = os.path.join(header_dir, 'cmd.tex')
package = os.path.join(header_dir, 'package.tex')


class TestHeader(unittest.TestCase):

    def test_command(self):
        report = find_definitions(TexDataProvider(cmd))
        self.assertEqual(len(report), 1)
        self.assertTrue(report[0].endswith('cmd.tex defines command "\cmd"'))

    def test_package(self):
        report = find_definitions(TexDataProvider(package))
        self.assertEqual(len(report), 1)
        self.assertTrue(report[0].endswith('package.tex includes package "abc"'))


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_hyphenation.py <==
import os
import unittest
from hyphenation import HyphenatedWord, collect_hyphenated,\
    list_inconsistent_hyphenations, filter_duplicates
from helpers import Line
from parse_latex import TexDataProvider, TextBlock

this_dir = os.path.dirname(os.path.realpath(__file__))
hyphenation_dir = os.path.join(this_dir, 'hyphenation')
parse = os.path.join(hyphenation_dir, 'parse.tex')
check = os.path.join(hyphenation_dir, 'check.tex')


default_line = Line('filename', 0, 'line content')
other_line = Line('filename', 1, 'line content')


class TestHyphenation(unittest.TestCase):

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.maxDiff = None

    def test_collect_hyphenated(self):
        hyphenated_words = collect_hyphenated(TexDataProvider(parse))
        expected = [
            HyphenatedWord(TextBlock('We compute it in constant-time successfully.', origin=parse), 'constant-time'),
            HyphenatedWord(TextBlock('We achieve state-of-the-art results.', origin=parse), 'state-of-the-art'),
            HyphenatedWord(TextBlock('May hyphenated words may occur at sentence-end?', origin=parse), 'sentence-end'),
            HyphenatedWord(TextBlock('Hyphenated words may occur at sentence-end.', origin=parse), 'sentence-end'),
            HyphenatedWord(TextBlock('Hyphenated words may occur at sentence-end!', origin=parse), 'sentence-end'),
            HyphenatedWord(TextBlock('single-occurrence', origin=parse), 'single-occurrence'),
            HyphenatedWord(TextBlock('occurrence-one occurrence-two', origin=parse), 'occurrence-one'),
            HyphenatedWord(TextBlock('occurrence-one occurrence-two', origin=parse), 'occurrence-two'),
            HyphenatedWord(TextBlock('multiple real-worlds', origin=parse), 'real-world')
        ]
        self.assertEqual(len(hyphenated_words), len(expected))
        for i in range(0, len(hyphenated_words)):
            self.assertEqual(hyphenated_words[i].tb.text, expected[i].tb.text)
            self.assertEqual(hyphenated_words[i].tb.file_origin, expected[i].tb.file_origin)

    def test_filter_duplicates(self):
        hyphenated = [
            HyphenatedWord(default_line, 'constant-time'),
            HyphenatedWord(other_line, 'constant-time'),
            HyphenatedWord(default_line, 'state-of-the-art')
        ]
        forbidden = filter_duplicates(hyphenated)
        self.assertEqual([
            HyphenatedWord(default_line, 'constant-time'),
            HyphenatedWord(default_line, 'state-of-the-art')],
            forbidden)

    def test_hyphenated_word_1(self):
        f = HyphenatedWord(default_line, 'constant-time')
        self.assertEqual(f.match('a constant time algorithm'), 'constant time')
        self.assertEqual(f.match('constant time'), 'constant time')

    def test_hyphenated_word_2(self):
        f = HyphenatedWord(default_line, 'state-of-the-art')
        self.assertEqual(f.match('a state-of the art algorithm'), 'state-of the art')
        self.assertEqual(f.match('state-of-the-art'), None)

    def test_inconsistent_hyphenation(self):
        hyphenated_words = collect_hyphenated(TexDataProvider(parse))
        reports = list_inconsistent_hyphenations(TexDataProvider(check), hyphenated_words)
        errors = reports
        self.assertEqual(len(errors), 3)


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_parse_latex.py <==
import unittest
import os
import locations
from parse_latex import TexDataProvider, TextBlock


class TestParseLatex(unittest.TestCase):

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        test_main_tex = os.path.join(locations.ci_tests_dir, "parse_latex/parser-main.tex")
        self.data_provider = TexDataProvider(test_main_tex)

    def test_get_commands(self):
        commands = self.data_provider.get_commands()
        self.assertEqual(len(commands), 2)

    def test_get_packages(self):
        packages = self.data_provider.get_packages()
        self.assertEqual(len(packages), 3)

    def test_get_body_text_blocks(self):
        l = list(self.data_provider.get_body_text_blocks())
        self.assertEqual(len(l), 13)
        self.assertEqual(l[5].text, ", the first tool to automatically perform great tasks.")

if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_references.py <==
import os
import unittest
from references import find_references
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))
references_dir = os.path.join(this_dir, 'references')
ref = os.path.join(references_dir, 'ref.tex')
eqref = os.path.join(references_dir, 'eqref.tex')

# {} uses \\{} with label "{}"

class TestReferences(unittest.TestCase):

    def test_command(self):
        report = find_references(TexDataProvider(ref))
        self.assertEqual(len(report), 1)
        self.assertTrue(report[0].endswith('ref.tex uses \\ref with label "def"'))

    def test_package(self):
        report = find_references(TexDataProvider(eqref))
        self.assertEqual(len(report), 1)
        self.assertTrue(report[0].endswith('eqref.tex uses \\eqref with label "def"'))


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_todos.py <==
import os
import unittest
from todos import find_todos

this_dir = os.path.dirname(os.path.realpath(__file__))
todos_dir = os.path.join(this_dir, 'todos')
log = os.path.join(todos_dir, 'log.log')


class TestTodos(unittest.TestCase):

    def test_command(self):
        todos = find_todos(log)
        self.assertEqual(len(todos), 1)


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_unreferenced_floats.py <==
import os
import unittest
from unreferenced_floats import collect_unreferenced
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))
unreferenced_dir = os.path.join(this_dir, 'unreferenced_floats')
doc = os.path.join(unreferenced_dir, 'floats.tex')

class TestReferences(unittest.TestCase):

    def test_collect_unreferenced(self):
        report = collect_unreferenced(TexDataProvider(doc))
        self.assertEqual(report, ['float with label "fig:example_missing" is never referenced in the document',
            'float with label "tab:example_missing" is never referenced in the document',
            'float with label "lst:example" is never referenced in the document'])


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_unreferenced_merge_msgs.py <==
import os
import unittest
from merge_msgs import collect_merge_msgs
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))
merge_msgs_dir = os.path.join(this_dir, 'merge_msgs')
doc = os.path.join(merge_msgs_dir, 'merge_msgs.tex')

class TestMergeMsgs(unittest.TestCase):

    def test_collect_merge_msgs(self):
        report = collect_merge_msgs(TexDataProvider(doc))
        self.assertEqual(report,
            ["unresolved merge conflict in file 'paper/lqa/scripts/tests/merge_msgs/merge_msgs.tex' (line 3)"])


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/todos.py <==
import sys
from locations import latex_log_file
from lqa_report import lqa_report


def find_todos(filename):
	with open(filename, 'r', encoding='iso-8859-1') as f:
		todos = []
		for line in f:
			if "TODO on page" in line:
				todos.append(line)

	return todos


def check(t):
	todos = find_todos(latex_log_file)

	n_todos = len(todos)
	if n_todos > 0:
		lqa_report.add_issue('CHK_TODOS', todos)
		return False

	return True


if __name__ == "__main__":
	ok = check()
	if not ok:
		sys.exit(1)


==> lqa/scripts/unreferenced_floats.py <==
import sys

from locations import main_file, get_short_filename
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

ignore_unreferenced_list = get_issue_config("CHK_UNREFERENCED_FLOATS")["ignore_labels"]


def collect_unreferenced(tex_data_provider : TexDataProvider):
    refs = tex_data_provider.get_crefs()
    labels = tex_data_provider.get_float_labels()

    report = []
    for l in labels:
        if not (l in refs or l in ignore_unreferenced_list):
            report.append('float with label "{}" is never referenced in the document'.format(l))
    return report


def collect_unlabeled(tex_data_provider : TexDataProvider):
    floats = tex_data_provider.get_unlabeled_floats()
    report = []
    for f in floats:
        if f[3] == 0:
            # no label
            if f[0] == "":
            # caption not set
                report.append('{}: float with unknown caption is not labeled'.format(get_short_filename(f[2])))
            else:
                report.append('{}: float with caption "{}" is not labeled'.format(get_short_filename(f[2]), f[0]))
        elif f[3] == 1:
            # label but no caption
            report.append('{}: float with label "{}" has no caption'.format(get_short_filename(f[2]), f[1]))
        elif f[3] == 2:
            # caption and label are interchanged
            report.append('{}: label and caption in wrong order for float with label "{}"'.format(get_short_filename(f[2]), f[1]))
    return report


def check_unreferenced(tex_data_provider : TexDataProvider):
    report_unref = collect_unreferenced(tex_data_provider)
    report_unlab = collect_unlabeled(tex_data_provider)
    report = report_unref + report_unlab
    if len(report) > 0:
        lqa_report.add_issue('CHK_UNREFERENCED_FLOATS', report)
        return False

    return True


def check(tex_data_provider):
	ok_unreferenced = check_unreferenced(tex_data_provider)
	return ok_unreferenced


if __name__ == "__main__":
    if (not check(TexDataProvider(main_file))):
        sys.exit(1)


